Spatially-Homogeneous Cosmologies

The necessary and sufficient conditions for a perfect fluid solution to define a spatially-homogeneous cosmology are achieved. These conditions are Intrinsic, Deductive, Explicit and ALgorithmic, and they offer an IDEAL labeling of these geometries. When a three-dimensional group acts on the three-dimensional space-like orbits, the Bianchi type of the model is also obtained.

==> Implementing_Bianchi_algorithms.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    248140,       6661]
NotebookOptionsPosition[    229059,       6379]
NotebookOutlinePosition[    229459,       6395]
CellTagsIndexPosition[    229416,       6392]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Implementing the algorithm on ",
 StyleBox["xAct",
  FontWeight->"Normal",
  FontSlant->"Italic",
  FontTracking->"Plain"],
 ". Two examples"
}], "Title",
 CellChangeTimes->{{3.930892082396696*^9, 
  3.9308920938096905`*^9}},ExpressionUUID->"e02dd226-34fe-1c44-a5b2-\
72b7700a395a"],

Cell[CellGroupData[{

Cell["Bianchi type I cosmologies", "Section",
 CellChangeTimes->{{3.930892113577812*^9, 
  3.9308921285560665`*^9}},ExpressionUUID->"46b6ade2-d081-b34d-99c8-\
a4e785cfecff"],

Cell[TextData[{
 "Let us start by loading the ",
 StyleBox["xIdeal",
  FontWeight->"Normal",
  FontSlant->"Italic"],
 " package of ",
 StyleBox["xAct",
  FontWeight->"Normal",
  FontSlant->"Italic"],
 ", which can be downloaded at https://github.com/wtbgagoa/xIdeal"
}], "Text",
 CellChangeTimes->{{3.930892208895275*^9, 3.930892235955927*^9}, {
   3.930892345581623*^9, 3.9308923694867496`*^9}, 
   3.9308925340870914`*^9},ExpressionUUID->"b8d43f3d-e222-ca47-9869-\
0b22d42a2d6a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "xAct`xIdeal`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$DefInfoQ", "=", "False"}], ";"}]}], "Input",
 CellChangeTimes->{{3.858743670473406*^9, 3.8587436871679115`*^9}, 
   3.8720617539081264`*^9, {3.8873388412788916`*^9, 3.887338845629111*^9}, 
   3.8950311868864512`*^9, {3.910166828522195*^9, 3.9101668310014544`*^9}, {
   3.91189646152669*^9, 3.911896473454099*^9}, {3.913787967064767*^9, 
   3.913787968386861*^9}, {3.913788103465289*^9, 3.91378810886362*^9}, {
   3.914558494335625*^9, 3.9145585010164995`*^9}, {3.914558670580886*^9, 
   3.914558670872054*^9}, {3.915246198933617*^9, 3.915246199250313*^9}, {
   3.9308924065725403`*^9, 3.93089240903154*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"44bce9c6-8e26-044b-941e-655eafff144c"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.9308926679350204`*^9, 3.931230277888069*^9, 3.9312315536683006`*^9, 
   3.931231737627934*^9, 3.9312323609361343`*^9, 3.93123585519656*^9, 
   3.931237933705293*^9, 3.9312442840021763`*^9, 3.9312524131865835`*^9, 
   3.931252453450823*^9, 3.931253257597451*^9, 3.9312533325871277`*^9, 
   3.931314932036217*^9, 3.931322214793863*^9, 3.931332568101055*^9, 
   3.9313331617431583`*^9, {3.9313331989031677`*^9, 3.931333213957867*^9}, 
   3.9314038087562103`*^9, 3.9315184459781837`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a6115272-ccb6-e04b-bcee-e513880be3e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPerm`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.3\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "8", ",", "23"}], "}"}]}],
  SequenceForm["Package xAct`xPerm`  version ", "1.2.3", ", ", {2015, 8, 23}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9308926679350204`*^9, 3.931230277888069*^9, 3.9312315536683006`*^9, 
   3.931231737627934*^9, 3.9312323609361343`*^9, 3.93123585519656*^9, 
   3.931237933705293*^9, 3.9312442840021763`*^9, 3.9312524131865835`*^9, 
   3.931252453450823*^9, 3.931253257597451*^9, 3.9312533325871277`*^9, 
   3.931314932036217*^9, 3.931322214793863*^9, 3.931332568101055*^9, 
   3.9313331617431583`*^9, {3.9313331989031677`*^9, 3.931333213957867*^9}, 
   3.9314038087562103`*^9, 3.9315184459781837`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"50acc545-1b78-114b-9db2-e98ad4bd1013"],

Cell[BoxData["\<\"CopyRight (C) 2003-2020, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{
  3.9308926679350204`*^9, 3.931230277888069*^9, 3.9312315536683006`*^9, 
   3.931231737627934*^9, 3.9312323609361343`*^9, 3.93123585519656*^9, 
   3.931237933705293*^9, 3.9312442840021763`*^9, 3.9312524131865835`*^9, 
   3.931252453450823*^9, 3.931253257597451*^9, 3.9312533325871277`*^9, 
   3.931314932036217*^9, 3.931322214793863*^9, 3.931332568101055*^9, 
   3.9313331617431583`*^9, {3.9313331989031677`*^9, 3.931333213957867*^9}, 
   3.9314038087562103`*^9, 3.9315184459939175`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0ff8293e-17a1-1646-8667-de1938d461a3"],

Cell[BoxData["\<\"Connecting to external MinGW executable...\"\>"], "Print",
 CellChangeTimes->{
  3.9308926679350204`*^9, 3.931230277888069*^9, 3.9312315536683006`*^9, 
   3.931231737627934*^9, 3.9312323609361343`*^9, 3.93123585519656*^9, 
   3.931237933705293*^9, 3.9312442840021763`*^9, 3.9312524131865835`*^9, 
   3.931252453450823*^9, 3.931253257597451*^9, 3.9312533325871277`*^9, 
   3.931314932036217*^9, 3.931322214793863*^9, 3.931332568101055*^9, 
   3.9313331617431583`*^9, {3.9313331989031677`*^9, 3.931333213957867*^9}, 
   3.9314038087562103`*^9, 3.931518446104498*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7ff7c160-2ff9-f64c-beb2-431dc1aec85b"],

Cell[BoxData["\<\"Connection established.\"\>"], "Print",
 CellChangeTimes->{
  3.9308926679350204`*^9, 3.931230277888069*^9, 3.9312315536683006`*^9, 
   3.931231737627934*^9, 3.9312323609361343`*^9, 3.93123585519656*^9, 
   3.931237933705293*^9, 3.9312442840021763`*^9, 3.9312524131865835`*^9, 
   3.931252453450823*^9, 3.931253257597451*^9, 3.9312533325871277`*^9, 
   3.931314932036217*^9, 3.931322214793863*^9, 3.931332568101055*^9, 
   3.9313331617431583`*^9, {3.9313331989031677`*^9, 3.931333213957867*^9}, 
   3.9314038087562103`*^9, 3.9315184470379715`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"314a1f4b-bf3d-1b44-a663-952e5f590364"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.9308926679350204`*^9, 3.931230277888069*^9, 3.9312315536683006`*^9, 
   3.931231737627934*^9, 3.9312323609361343`*^9, 3.93123585519656*^9, 
   3.931237933705293*^9, 3.9312442840021763`*^9, 3.9312524131865835`*^9, 
   3.931252453450823*^9, 3.931253257597451*^9, 3.9312533325871277`*^9, 
   3.931314932036217*^9, 3.931322214793863*^9, 3.931332568101055*^9, 
   3.9313331617431583`*^9, {3.9313331989031677`*^9, 3.931333213957867*^9}, 
   3.9314038087562103`*^9, 3.9315184470379715`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"af639cfb-c1b3-9945-aa3a-62144f9c2c18"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTensor`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.0\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "10", ",", "17"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTensor`  version ", "1.2.0", ", ", {2021, 10, 17}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9308926679350204`*^9, 3.931230277888069*^9, 3.9312315536683006`*^9, 
   3.931231737627934*^9, 3.9312323609361343`*^9, 3.93123585519656*^9, 
   3.931237933705293*^9, 3.9312442840021763`*^9, 3.9312524131865835`*^9, 
   3.931252453450823*^9, 3.931253257597451*^9, 3.9312533325871277`*^9, 
   3.931314932036217*^9, 3.931322214793863*^9, 3.931332568101055*^9, 
   3.9313331617431583`*^9, {3.9313331989031677`*^9, 3.931333213957867*^9}, 
   3.9314038087562103`*^9, 3.9315184470379715`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e1e2a3a5-cf95-9242-a2bd-8d9da75634be"],

Cell[BoxData["\<\"CopyRight (C) 2002-2021, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{
  3.9308926679350204`*^9, 3.931230277888069*^9, 3.9312315536683006`*^9, 
   3.931231737627934*^9, 3.9312323609361343`*^9, 3.93123585519656*^9, 
   3.931237933705293*^9, 3.9312442840021763`*^9, 3.9312524131865835`*^9, 
   3.931252453450823*^9, 3.931253257597451*^9, 3.9312533325871277`*^9, 
   3.931314932036217*^9, 3.931322214793863*^9, 3.931332568101055*^9, 
   3.9313331617431583`*^9, {3.9313331989031677`*^9, 3.931333213957867*^9}, 
   3.9314038087562103`*^9, 3.9315184470536118`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"cdb93241-c765-b141-8361-fe5af9070c90"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.9308926679350204`*^9, 3.931230277888069*^9, 3.9312315536683006`*^9, 
   3.931231737627934*^9, 3.9312323609361343`*^9, 3.93123585519656*^9, 
   3.931237933705293*^9, 3.9312442840021763`*^9, 3.9312524131865835`*^9, 
   3.931252453450823*^9, 3.931253257597451*^9, 3.9312533325871277`*^9, 
   3.931314932036217*^9, 3.931322214793863*^9, 3.931332568101055*^9, 
   3.9313331617431583`*^9, {3.9313331989031677`*^9, 3.931333213957867*^9}, 
   3.9314038087562103`*^9, 3.931518447345997*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"aaa037e8-86bf-9c44-9c27-ae6fe27057b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xCoba`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.8.6\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "2", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`xCoba`  version ", "0.8.6", ", ", {2021, 2, 28}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9308926679350204`*^9, 3.931230277888069*^9, 3.9312315536683006`*^9, 
   3.931231737627934*^9, 3.9312323609361343`*^9, 3.93123585519656*^9, 
   3.931237933705293*^9, 3.9312442840021763`*^9, 3.9312524131865835`*^9, 
   3.931252453450823*^9, 3.931253257597451*^9, 3.9312533325871277`*^9, 
   3.931314932036217*^9, 3.931322214793863*^9, 3.931332568101055*^9, 
   3.9313331617431583`*^9, {3.9313331989031677`*^9, 3.931333213957867*^9}, 
   3.9314038087562103`*^9, 3.931518447347252*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b5debb0f-6d5c-c645-a634-49195b8137ce"],

Cell[BoxData["\<\"CopyRight (C) 2005-2021, David Yllanes and Jose M. \
Martin-Garcia, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{
  3.9308926679350204`*^9, 3.931230277888069*^9, 3.9312315536683006`*^9, 
   3.931231737627934*^9, 3.9312323609361343`*^9, 3.93123585519656*^9, 
   3.931237933705293*^9, 3.9312442840021763`*^9, 3.9312524131865835`*^9, 
   3.931252453450823*^9, 3.931253257597451*^9, 3.9312533325871277`*^9, 
   3.931314932036217*^9, 3.931322214793863*^9, 3.931332568101055*^9, 
   3.9313331617431583`*^9, {3.9313331989031677`*^9, 3.931333213957867*^9}, 
   3.9314038087562103`*^9, 3.931518447347252*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"47bbdfcc-c318-a642-957f-127bb18f86ef"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.9308926679350204`*^9, 3.931230277888069*^9, 3.9312315536683006`*^9, 
   3.931231737627934*^9, 3.9312323609361343`*^9, 3.93123585519656*^9, 
   3.931237933705293*^9, 3.9312442840021763`*^9, 3.9312524131865835`*^9, 
   3.931252453450823*^9, 3.931253257597451*^9, 3.9312533325871277`*^9, 
   3.931314932036217*^9, 3.931322214793863*^9, 3.931332568101055*^9, 
   3.9313331617431583`*^9, {3.9313331989031677`*^9, 3.931333213957867*^9}, 
   3.9314038087562103`*^9, 3.9315184488810616`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"41d67461-abb6-1a41-8104-f8d461ce81e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xIdeal`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.0.1\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2023", ",", "10", ",", "3"}], "}"}]}],
  SequenceForm["Package xAct`xIdeal`  version ", "0.0.1", ", ", {2023, 10, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9308926679350204`*^9, 3.931230277888069*^9, 3.9312315536683006`*^9, 
   3.931231737627934*^9, 3.9312323609361343`*^9, 3.93123585519656*^9, 
   3.931237933705293*^9, 3.9312442840021763`*^9, 3.9312524131865835`*^9, 
   3.931252453450823*^9, 3.931253257597451*^9, 3.9312533325871277`*^9, 
   3.931314932036217*^9, 3.931322214793863*^9, 3.931332568101055*^9, 
   3.9313331617431583`*^9, {3.9313331989031677`*^9, 3.931333213957867*^9}, 
   3.9314038087562103`*^9, 3.9315184488810616`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"964c7bdf-9149-bf46-9893-3d364e868415"],

Cell[BoxData["\<\"Copyright (C) 2023, Alfonso Garcia-Parrado Gomez-Lobo and \
Salvador Mengual Sendra, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{
  3.9308926679350204`*^9, 3.931230277888069*^9, 3.9312315536683006`*^9, 
   3.931231737627934*^9, 3.9312323609361343`*^9, 3.93123585519656*^9, 
   3.931237933705293*^9, 3.9312442840021763`*^9, 3.9312524131865835`*^9, 
   3.931252453450823*^9, 3.931253257597451*^9, 3.9312533325871277`*^9, 
   3.931314932036217*^9, 3.931322214793863*^9, 3.931332568101055*^9, 
   3.9313331617431583`*^9, {3.9313331989031677`*^9, 3.931333213957867*^9}, 
   3.9314038087562103`*^9, 3.9315184488810616`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"fce1dd48-5e61-8242-abc6-bac5e63bb287"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.9308926679350204`*^9, 3.931230277888069*^9, 3.9312315536683006`*^9, 
   3.931231737627934*^9, 3.9312323609361343`*^9, 3.93123585519656*^9, 
   3.931237933705293*^9, 3.9312442840021763`*^9, 3.9312524131865835`*^9, 
   3.931252453450823*^9, 3.931253257597451*^9, 3.9312533325871277`*^9, 
   3.931314932036217*^9, 3.931322214793863*^9, 3.931332568101055*^9, 
   3.9313331617431583`*^9, {3.9313331989031677`*^9, 3.931333213957867*^9}, 
   3.9314038087562103`*^9, 3.9315184488967915`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"237db787-bdfd-4f45-93b6-ca6510731062"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{
  3.9308926679350204`*^9, 3.931230277888069*^9, 3.9312315536683006`*^9, 
   3.931231737627934*^9, 3.9312323609361343`*^9, 3.93123585519656*^9, 
   3.931237933705293*^9, 3.9312442840021763`*^9, 3.9312524131865835`*^9, 
   3.931252453450823*^9, 3.931253257597451*^9, 3.9312533325871277`*^9, 
   3.931314932036217*^9, 3.931322214793863*^9, 3.931332568101055*^9, 
   3.9313331617431583`*^9, {3.9313331989031677`*^9, 3.931333213957867*^9}, 
   3.9314038087562103`*^9, 3.9315184488967915`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4c246340-fbb7-8741-b503-20402d25f5b2"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.9308926679350204`*^9, 3.931230277888069*^9, 3.9312315536683006`*^9, 
   3.931231737627934*^9, 3.9312323609361343`*^9, 3.93123585519656*^9, 
   3.931237933705293*^9, 3.9312442840021763`*^9, 3.9312524131865835`*^9, 
   3.931252453450823*^9, 3.931253257597451*^9, 3.9312533325871277`*^9, 
   3.931314932036217*^9, 3.931322214793863*^9, 3.931332568101055*^9, 
   3.9313331617431583`*^9, {3.9313331989031677`*^9, 3.931333213957867*^9}, 
   3.9314038087562103`*^9, 3.9315184488967915`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3cdb8f28-3f6a-6442-bd7c-9a3578fb7c07"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Now, let us define the manifold, the chart, the scalar metric functions and \
the metric (46) of the general expression of the metrics admitting a \
three-dimensional group of isometries of Bianchi type I\
\>", "Text",
 CellChangeTimes->{{3.930892425862013*^9, 3.930892433098921*^9}, {
  3.930892465227888*^9, 3.930892523359791*^9}, {3.930892772874796*^9, 
  3.930892788165512*^9}, {3.9315186217849064`*^9, 
  3.9315186245343037`*^9}},ExpressionUUID->"e7472292-11f0-ac4f-960b-\
dbc404e9033a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefManifold", "[", 
   RowBox[{"M", ",", "4", ",", 
    RowBox[{"IndexRange", "[", 
     RowBox[{"a", ",", "n"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefChart", "[", 
   RowBox[{"chart", ",", "M", ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", "[", "]"}], ",", 
      RowBox[{"x", "[", "]"}], ",", 
      RowBox[{"y", "[", "]"}], ",", 
      RowBox[{"z", "[", "]"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefScalarFunction", "[", "l1", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefScalarFunction", "[", "l2", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefScalarFunction", "[", "l3", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"l1", "[", 
      RowBox[{"t", "[", "]"}], "]"}], "\[Element]", "Reals"}], "&&", 
    RowBox[{
     RowBox[{"l2", "[", 
      RowBox[{"t", "[", "]"}], "]"}], "\[Element]", "Reals"}], "&&", 
    RowBox[{
     RowBox[{"l3", "[", 
      RowBox[{"t", "[", "]"}], "]"}], "\[Element]", "Reals"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metricMatrix", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      SuperscriptBox[
       RowBox[{"l1", "[", 
        RowBox[{"t", "[", "]"}], "]"}], "2"], ",", 
      SuperscriptBox[
       RowBox[{"l2", "[", 
        RowBox[{"t", "[", "]"}], "]"}], "2"], ",", 
      SuperscriptBox[
       RowBox[{"l3", "[", 
        RowBox[{"t", "[", "]"}], "]"}], "2"]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metric", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{"metricMatrix", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "chart"}], ",", 
       RowBox[{"-", "chart"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetCMetric", "[", 
   RowBox[{"metric", ",", "chart", ",", 
    RowBox[{"SignatureOfMetric", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "0"}], "}"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.915246209030916*^9, 3.9152462759776225`*^9}, 
   3.915246307076542*^9, {3.930892557296896*^9, 3.93089257032023*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"01bf89e9-5c27-b446-b0e9-b69bf34269d3"],

Cell[TextData[{
 "We now use the ",
 StyleBox["PetrovType", "Input"],
 " function of ",
 StyleBox["xIdeal",
  FontWeight->"Normal",
  FontSlant->"Italic"],
 " (which implements the algorithm of Fig. 1) to get the Petrov Type of these \
metrics"
}], "Text",
 CellChangeTimes->{{3.930892846213724*^9, 3.930892924856491*^9}, {
  3.9315186600754642`*^9, 
  3.9315187101646442`*^9}},ExpressionUUID->"768ed5c8-8a11-1b46-b342-\
f3cf533df4a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PetrovType", "[", 
  RowBox[{"metric", ",", 
   RowBox[{"Verbose", "->", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.910346313965946*^9, 3.910346323230034*^9}, {
  3.930892934991476*^9, 3.9308929400683193`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"77a75b21-3acb-3445-a943-a211a272787b"],

Cell[BoxData["\<\"Type I\"\>"], "Output",
 CellChangeTimes->{3.930892951495641*^9, 3.931230295537466*^9, 
  3.931231573024271*^9, 3.9312317545131874`*^9, 3.931232388088325*^9, 
  3.931235874849102*^9, 3.931244343008495*^9, 3.931333241372265*^9, 
  3.931403824883415*^9, 3.9315184659417725`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"57a2bbda-1229-9148-9e4f-e7fd4cd68b91"]
}, Open  ]],

Cell["\<\
Now, we construct the connection tensor of type I (as indicated in Prop. 4)\
\>", "Text",
 CellChangeTimes->{{3.930892846213724*^9, 3.930892924856491*^9}, {
  3.9312339343642244`*^9, 3.931233961776451*^9}, {3.931518768915848*^9, 
  3.931518775174635*^9}},ExpressionUUID->"ee55af67-2f88-204f-af23-\
6a1e99ba55b5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CD", "=", 
   RowBox[{"CovDOfMetric", "[", "metric", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"WeylCD", "=", 
   RowBox[{
    RowBox[{"Weyl", "[", "CD", "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"epsilonmetric", "=", 
   RowBox[{"epsilon", "[", "metric", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WeylDual", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"epsilonmetric", "[", 
        RowBox[{
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "d"}], ",", 
         RowBox[{"-", "e"}], ",", 
         RowBox[{"-", "f"}]}], "]"}], 
       RowBox[{"WeylCD", "[", 
        RowBox[{"e", ",", "f", ",", 
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "c"}], ",", 
        RowBox[{"-", "d"}], ",", 
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalW]", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{"WeylCD", "-", 
       RowBox[{"I", "*", " ", "WeylDual"}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalW]2", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"\[ScriptCapitalW]", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}], ",", "i", ",", "j"}], "]"}], 
       RowBox[{"\[ScriptCapitalW]", "[", 
        RowBox[{
         RowBox[{"-", "i"}], ",", 
         RowBox[{"-", "j"}], ",", 
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "d"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}], ",", 
        RowBox[{"-", "c"}], ",", 
        RowBox[{"-", "d"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalW]3", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"\[ScriptCapitalW]2", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}], ",", "i", ",", "j"}], "]"}], 
       RowBox[{"\[ScriptCapitalW]", "[", 
        RowBox[{
         RowBox[{"-", "i"}], ",", 
         RowBox[{"-", "j"}], ",", 
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "d"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}], ",", 
        RowBox[{"-", "c"}], ",", 
        RowBox[{"-", "d"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aa", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"\[ScriptCapitalW]2", "[", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}], ",", "a", ",", "b"}], "]"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bb", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"\[ScriptCapitalW]3", "[", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}], ",", "a", ",", "b"}], "]"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["aa", "3"], "-", 
     RowBox[{"6", 
      SuperscriptBox["bb", "2"]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalX]", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"CD", "[", 
          RowBox[{"-", "a"}], "]"}], "[", 
         RowBox[{"\[ScriptCapitalW]", "[", 
          RowBox[{
           RowBox[{"-", "b"}], ",", 
           RowBox[{"-", "i"}], ",", 
           RowBox[{"-", "j"}], ",", 
           RowBox[{"-", "k"}]}], "]"}], "]"}], ")"}], 
       RowBox[{"\[ScriptCapitalW]", "[", 
        RowBox[{"j", ",", "k", ",", "i", ",", 
         RowBox[{"-", "c"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}], ",", 
        RowBox[{"-", "c"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalG]", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          RowBox[{"epsilonmetric", "[", 
           RowBox[{
            RowBox[{"-", "a"}], ",", 
            RowBox[{"-", "b"}], ",", 
            RowBox[{"-", "c"}], ",", 
            RowBox[{"-", "d"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"metric", "[", 
           RowBox[{
            RowBox[{"-", "a"}], ",", 
            RowBox[{"-", "c"}]}], "]"}], 
          RowBox[{"metric", "[", 
           RowBox[{
            RowBox[{"-", "b"}], ",", 
            RowBox[{"-", "d"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"metric", "[", 
           RowBox[{
            RowBox[{"-", "a"}], ",", 
            RowBox[{"-", "d"}]}], "]"}], 
          RowBox[{"metric", "[", 
           RowBox[{
            RowBox[{"-", "b"}], ",", 
            RowBox[{"-", "c"}]}], "]"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}], ",", 
        RowBox[{"-", "c"}], ",", 
        RowBox[{"-", "d"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalY]", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "\[CapitalDelta]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "aa", " ", "\[ScriptCapitalW]2"}], "+", 
       RowBox[{"6", " ", "bb", " ", "\[ScriptCapitalW]"}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        SuperscriptBox["aa", "2"], "\[ScriptCapitalG]"}]}], ")"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalH]", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"\[ScriptCapitalX]", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "i"}], ",", 
         RowBox[{"-", "j"}]}], "]"}], 
       RowBox[{"\[ScriptCapitalY]", "[", 
        RowBox[{"i", ",", "j", ",", 
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "c"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}], ",", 
        RowBox[{"-", "c"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[ScriptCapitalH]", "+", 
      RowBox[{"Dagger", "[", "\[ScriptCapitalH]", "]"}]}], ")"}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9156009027140627`*^9, 3.915600927768938*^9}, 
   3.93123034184496*^9, 3.931231500346619*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"12fec1a8-4b72-0f40-a4be-813d95f980ac"],

Cell[TextData[{
 "With this, we can use the ",
 StyleBox["IsometryGroupDimension", "Input"],
 " of ",
 StyleBox["xIdeal ",
  FontWeight->"Normal",
  FontSlant->"Italic"],
 "to check that the isometry group is three-dimensional"
}], "Text",
 CellChangeTimes->{{3.931234276898058*^9, 3.9312343287953453`*^9}, {
  3.9312343601570053`*^9, 
  3.9312343883253784`*^9}},ExpressionUUID->"5d4ebed3-e146-3244-867e-\
0245491850d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IsometryGroupDimension", "[", 
  RowBox[{"metric", ",", "H", ",", 
   RowBox[{"Verbose", "->", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.931234981930069*^9, 3.931234988101473*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"959cfc4d-1fb1-2c4f-9d8b-7b32f2d7fb4b"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(G\\), \\(3\\)]\\)\"\>"], "Print",
 CellChangeTimes->{
  3.9308945749548798`*^9, {3.931230335148639*^9, 3.9312303534889736`*^9}, 
   3.9312343721043835`*^9, 3.931234997221569*^9, 3.931235907612232*^9, 
   3.9312444385488195`*^9, 3.931333279583549*^9, 3.9314038505893745`*^9, 
   3.9315189005147724`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"b2567954-cc1d-204b-9b4a-82c97e0fdaa7"]
}, Open  ]],

Cell["Which is analogous to checking that Eq. (5) is not fulfilled", "Text",
 CellChangeTimes->{{3.931518905012661*^9, 
  3.93151894749914*^9}},ExpressionUUID->"d9ffc6c9-d8cd-904f-9681-\
9f70d0f40f70"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{
    RowBox[{
    "xAct`xIdeal`Private`ConnectionTensorConcomitant", "[", "\"\<C1\>\"", 
     "]"}], "[", 
    RowBox[{"metric", ",", "H", ",", 
     RowBox[{"Verbose", "->", "False"}]}], "]"}]}], ";", 
  RowBox[{"C1", "===", "Zero"}]}]], "Input",
 CellChangeTimes->{{3.9315189572254925`*^9, 3.931518984776085*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"061295d1-f144-2e4d-9974-dae7ff9b27e2"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{{3.931518958118906*^9, 3.931518985699848*^9}},
 CellLabel->"Out[31]=",ExpressionUUID->"793cdd85-e7bb-8c48-9ec5-573e4beda975"]
}, Open  ]],

Cell["But Eqs. (6) and (39) are", "Text",
 CellChangeTimes->{{3.9315190007087364`*^9, 
  3.931519041330557*^9}},ExpressionUUID->"000858c9-335b-444b-97e2-\
03bc804a99ee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C11", "=", 
  RowBox[{
   RowBox[{
   "xAct`xIdeal`Private`ConnectionTensorConcomitant", "[", "\"\<C11\>\"", 
    "]"}], "[", 
   RowBox[{"metric", ",", "H", ",", 
    RowBox[{"Verbose", "->", "False"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.931519277127348*^9, 3.931519290378275*^9}, 
   3.931519456409088*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"9de6d857-b992-c440-a223-e0373eaf7cc8"],

Cell[BoxData["Zero"], "Output",
 CellChangeTimes->{3.931519293849762*^9, 3.9315194610242653`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"757f5aac-d49a-5c47-95cd-5aba54465639"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C12", "=", 
  RowBox[{
   RowBox[{
   "xAct`xIdeal`Private`ConnectionTensorConcomitant", "[", "\"\<C12\>\"", 
    "]"}], "[", 
   RowBox[{"metric", ",", "H", ",", 
    RowBox[{"Verbose", "->", "False"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9315193005587673`*^9, 3.931519303792412*^9}, 
   3.9315194590682926`*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"80090f82-3fd9-3047-966b-68902e1532e4"],

Cell[BoxData["Zero"], "Output",
 CellChangeTimes->{3.931519310346958*^9, 3.9315194622323837`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"7e8b87f5-e9f0-de4a-a8fc-1702e4ef7e2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"-", "chart"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "chart"}], ",", 
       RowBox[{"-", "chart"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mm", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"C1", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "d"}]}], "]"}], 
       RowBox[{"v", "[", "b", "]"}], 
       RowBox[{"V", "[", 
        RowBox[{"c", ",", "d"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"-", "a"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mm", "[", "a", "]"}], 
   RowBox[{"mm", "[", 
    RowBox[{"-", "a"}], "]"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.931519342374214*^9, 3.9315193516948414`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"f3ad12ae-068d-d64d-a32b-fcd349b16288"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["l1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`l1,
           Editable->False], "\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["t",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`t[],
          Editable->False], "]"}], "2"], "-", 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox["l1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`l1,
          Editable->False], "[", 
         InterpretationBox[
          StyleBox["t",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`t[],
          Editable->False], "]"}], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["l1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`l1,
           Editable->False], "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         InterpretationBox[
          StyleBox["t",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`t[],
          Editable->False], "]"}]}]}], ")"}], "2"]}], 
   SuperscriptBox[
    RowBox[{
     InterpretationBox[
      StyleBox["l1",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`l1,
      Editable->False], "[", 
     InterpretationBox[
      StyleBox["t",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`t[],
      Editable->False], "]"}], "8"]]}]], "Output",
 CellChangeTimes->{3.9315193601042233`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"c510b696-1a6c-b248-90d7-90d1465b7633"]
}, Open  ]],

Cell[TextData[{
 "Now, we construct the structure tensor ",
 StyleBox["Z",
  FontWeight->"Normal",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.93123442712665*^9, 3.931234428069006*^9}, {
  3.931234467239563*^9, 
  3.9312344810330296`*^9}},ExpressionUUID->"c50c53a1-73b2-ec43-88a6-\
d17497fa034b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nn", "=", 
   RowBox[{
    FractionBox["mm", 
     SqrtBox[
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"mm", "[", "a", "]"}], 
        RowBox[{"mm", "[", 
         RowBox[{"-", "a"}], "]"}]}], "]"}]]], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SpatialEpsilonmetric", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"epsilonmetric", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "d"}]}], "]"}], 
       RowBox[{"nn", "[", "d", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}], ",", 
        RowBox[{"-", "c"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"metric", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"nn", "[", 
         RowBox[{"-", "a"}], "]"}], 
        RowBox[{"nn", "[", 
         RowBox[{"-", "b"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Z", "=", 
  RowBox[{
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], "2"], 
      RowBox[{"\[Gamma]", "[", 
       RowBox[{"b", ",", 
        RowBox[{"-", "a"}]}], "]"}], 
      RowBox[{"H", "[", 
       RowBox[{
        RowBox[{"-", "b"}], ",", "c", ",", "d"}], "]"}], 
      RowBox[{"SpatialEpsilonmetric", "[", 
       RowBox[{
        RowBox[{"-", "c"}], ",", 
        RowBox[{"-", "d"}], ",", 
        RowBox[{"-", "e"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "e"}]}], "}"}]}], "]"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.9156044216727123`*^9, 3.915604462207033*^9}, {
  3.931234637483005*^9, 3.9312346610718346`*^9}, {3.9312347314533386`*^9, 
  3.931234766527361*^9}, {3.931244464730537*^9, 3.931244470563312*^9}, {
  3.931518994793871*^9, 3.9315189959681416`*^9}, {3.931519379276354*^9, 
  3.9315193808468513`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"4fed7039-6c30-944e-87a8-e91a61252f49"],

Cell[BoxData["Zero"], "Output",
 CellChangeTimes->{{3.931234747735649*^9, 3.9312347696991234`*^9}, 
   3.9312359121674404`*^9, {3.931244449492897*^9, 3.931244471996441*^9}, 
   3.931333443052395*^9, 3.931403850794201*^9, 3.9315194231654778`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"e907e819-70d6-c14b-bada-009e7c45c979"]
}, Open  ]],

Cell[TextData[{
 "Since it vanishes, the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", "3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1d8a3b41-9b43-5a44-a909-4e6e1ae344eb"],
 " is of Bianchi type I."
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9312348251433773`*^9, 3.9312348638370743`*^9}, {
  3.9312349483525715`*^9, 
  3.9312349572134*^9}},ExpressionUUID->"ccbeb1ea-58f4-3a45-99fa-abd7df81142f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The homogeneous Ozsv\[AAcute]th solutions of classes II and III", \
"Section",
 CellChangeTimes->{{3.930892113577812*^9, 3.9308921285560665`*^9}, {
  3.9312351085263577`*^9, 
  3.931235112354164*^9}},ExpressionUUID->"9e8b56c8-e25b-7d4b-be2e-\
70d671a74eed"],

Cell[CellGroupData[{

Cell["Incorrect metric", "Subsubsection",
 CellChangeTimes->{{3.9312351251551113`*^9, 3.9312351350773144`*^9}, {
  3.931235215608013*^9, 
  3.9312352171054535`*^9}},ExpressionUUID->"6b844cb0-c1dd-df4b-8d2f-\
7444240ddb16"],

Cell[TextData[{
 "Here, we will check that the homogeneous Ozsv\[AAcute]th solutions of \
classes II and III as written in Stephani ",
 StyleBox["et all ",
  FontSlant->"Italic"],
 "do not fulfill the perfect fluid condition (8). "
}], "Text",
 CellChangeTimes->{{3.9312351611768456`*^9, 3.9312351954402103`*^9}, {
  3.9312352446493416`*^9, 3.931235313593399*^9}, {3.9312353795048656`*^9, 
  3.9312354081744976`*^9}},ExpressionUUID->"ae81be80-5192-6343-a328-\
fbf1eb245642"],

Cell[TextData[{
 "Let us start with ",
 StyleBox["Class II",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.931235581387581*^9, 
  3.9312356208925037`*^9}},ExpressionUUID->"5bde4fff-74f9-e445-8f78-\
bb413d9ff74d"],

Cell["First, we define the metric", "Text",
 CellChangeTimes->{{3.9312356374508743`*^9, 
  3.9312356484828663`*^9}},ExpressionUUID->"42b4c154-0ba2-a044-b71e-\
df230e5a2790"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"UnsetCMetric", "[", "metric", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ClearxIdealCache", "[", "\"\<WeylConcomitants\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.917417651864659*^9, 3.917417660724007*^9}, {
   3.917424130537824*^9, 3.9174241443760414`*^9}, {3.917424220717081*^9, 
   3.917424234169323*^9}, 3.931235651694929*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"77598c0e-f643-df41-8dc9-fa8c5ad755fb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]1", "=", 
   RowBox[{"dx", "-", 
    RowBox[{
     RowBox[{"Sinh", "[", 
      RowBox[{"y", "[", "]"}], "]"}], "dz"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"x", "[", "]"}], "]"}], "dy"}], "-", 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"x", "[", "]"}], "]"}], 
     RowBox[{"Cosh", "[", 
      RowBox[{"y", "[", "]"}], "]"}], "dz"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"x", "[", "]"}], "]"}], "dy"}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"x", "[", "]"}], "]"}], 
     RowBox[{"Cosh", "[", 
      RowBox[{"y", "[", "]"}], "]"}], "dz"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "s", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", 
   RowBox[{"\[ScriptA]", ",", 
    RowBox[{"PrintAs", "->", "\"\<a\>\""}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"linelement", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "s"}], ")"}], 
     SuperscriptBox["\[Omega]1", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "s"}], ")"}], 
     SuperscriptBox["\[Omega]2", "2"]}], "-", 
    RowBox[{"2", 
     SuperscriptBox["\[Omega]3", "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"dt", "+", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"2", 
           SuperscriptBox["s", "2"]}]}]], "\[Omega]3"}]}], ")"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"linelement", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{"linelement", ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["dt", "2"], ",", 
       SuperscriptBox["dx", "2"], ",", 
       SuperscriptBox["dy", "2"], ",", 
       SuperscriptBox["dz", "2"], ",", 
       RowBox[{"dx", " ", "dz"}], ",", 
       RowBox[{"dy", " ", "dz"}]}], "}"}], ",", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metricMatrix", "=", "\[IndentingNewLine]", 
   RowBox[{
    SuperscriptBox["\[ScriptA]", "2"], 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"linelement", ",", 
          SuperscriptBox["dt", "2"]}], "]"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dt", " ", "dx"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dt", " ", "dy"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dt", " ", "dz"}]}], "]"}], "/", "2"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dx", " ", "dt"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"linelement", ",", 
          SuperscriptBox["dx", "2"]}], "]"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dx", " ", "dy"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dx", " ", "dz"}]}], "]"}], "/", "2"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dy", " ", "dt"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dy", " ", "dx"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"linelement", ",", 
          SuperscriptBox["dy", "2"]}], "]"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dy", " ", "dz"}]}], "]"}], "/", "2"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dz", " ", "dt"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dz", " ", "dx"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dz", " ", "dy"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"linelement", ",", 
          SuperscriptBox["dz", "2"]}], "]"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metric", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{"metricMatrix", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "chart"}], ",", 
       RowBox[{"-", "chart"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetCMetric", "[", 
   RowBox[{"metric", ",", "chart", ",", 
    RowBox[{"SignatureOfMetric", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "0"}], "}"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9137884864076223`*^9, 3.913788500399915*^9}, {
   3.9137886250324125`*^9, 3.9137886541032763`*^9}, {3.915161998047955*^9, 
   3.915162019941193*^9}, {3.916985219716387*^9, 3.916985257725456*^9}, {
   3.916985319394172*^9, 3.916985350840095*^9}, 3.916991316294529*^9, {
   3.916992150453645*^9, 3.9169921646677*^9}, {3.917416851392014*^9, 
   3.917416864894577*^9}, {3.917417689601429*^9, 3.917417732732632*^9}, {
   3.931235669657568*^9, 3.9312357083165436`*^9}, {3.931235738644102*^9, 
   3.931235805333507*^9}, 3.931252431213286*^9, {3.931253349941574*^9, 
   3.93125335975601*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"6ba3e203-cc80-0146-a589-b4794bd4d198"],

Cell[TextData[{
 "We compute now the Ricci invariants ",
 Cell[BoxData[
  FormBox["q", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "adcd0e3c-ccf0-2a4f-923f-ab76145b23f4"],
 " and ",
 Cell[BoxData[
  FormBox["Q", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8e9a7ed4-19c6-1242-863d-0c95b7c796ac"],
 " and the 2-tensor defined by the first condition in (8)"
}], "Text",
 CellChangeTimes->{{3.9312359957164555`*^9, 3.9312360072960777`*^9}, {
  3.93123607657609*^9, 3.9312361157397423`*^9}, {3.931244590801071*^9, 
  3.931244604414612*^9}},ExpressionUUID->"b046d520-7584-bf45-a0c2-\
75aa8ce92f90"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CD", "=", 
   RowBox[{"CovDOfMetric", "[", "metric", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R", "=", 
   RowBox[{"Ricci", "[", "CD", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"a", ",", 
      RowBox[{"-", "a"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{"R", "-", 
    RowBox[{
     FractionBox["1", "4"], "r", " ", "metric"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2", "=", 
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", "i"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "i"}], ",", 
        RowBox[{"-", "b"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trS2", "=", 
   RowBox[{"S2", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "a"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S3", "=", 
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"S2", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", "i"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "i"}], ",", 
        RowBox[{"-", "b"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trS3", "=", 
   RowBox[{"S3", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "a"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     FractionBox["trS3", "trS2"]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q", "=", 
   RowBox[{"S", "-", 
    RowBox[{
     FractionBox["1", "4"], "q", " ", "metric"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q2", "=", 
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", "i"}], "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{
        RowBox[{"-", "i"}], ",", 
        RowBox[{"-", "b"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cond1", "=", 
   RowBox[{
    RowBox[{"Q2", "+", 
     RowBox[{"q", " ", "Q"}]}], "//", "FullSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.917417044339543*^9, 3.917417107850323*^9}, {
  3.931236233588457*^9, 3.931236251292193*^9}, {3.9312378965000706`*^9, 
  3.931237896848933*^9}, {3.931244621851909*^9, 3.931244637915983*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"aafbb8c4-fbde-2542-943f-8b802fb2276d"],

Cell["Let us study, for instance, the 00 component of the 2-tensor", "Text",
 CellChangeTimes->{{3.9312448587715683`*^9, 
  3.9312448899317055`*^9}},ExpressionUUID->"e9eb6ef7-7ddb-6340-8908-\
6a96c93f0153"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"u", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"-", "chart"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cond1", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "j"}]}], "]"}], 
   RowBox[{"u", "[", "i", "]"}], 
   RowBox[{"u", "[", "j", "]"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.931244670248079*^9, 3.931244719690628*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"30bd592b-6da6-b845-b584-e10025fb2489"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"47", "+", 
      RowBox[{"476", " ", 
       InterpretationBox[
        StyleBox["s",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`s,
        Editable->False]}], "+", 
      RowBox[{"1764", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["s",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`s,
         Editable->False], "2"]}], "+", 
      RowBox[{"2375", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["s",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`s,
         Editable->False], "3"]}], "-", 
      RowBox[{"1528", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["s",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`s,
         Editable->False], "4"]}], "-", 
      RowBox[{"7442", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["s",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`s,
         Editable->False], "5"]}], "-", 
      RowBox[{"7296", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["s",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`s,
         Editable->False], "6"]}], "-", 
      RowBox[{"1576", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["s",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`s,
         Editable->False], "7"]}], "+", 
      RowBox[{"4208", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["s",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`s,
         Editable->False], "8"]}], "+", 
      RowBox[{"6064", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["s",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`s,
         Editable->False], "9"]}], "+", 
      RowBox[{"3264", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["s",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`s,
         Editable->False], "10"]}], "+", 
      RowBox[{"560", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["s",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`s,
         Editable->False], "11"]}], "-", 
      RowBox[{"160", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["s",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`s,
         Editable->False], "13"]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       InterpretationBox[
        StyleBox["s",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`s,
        Editable->False]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      InterpretationBox[
       StyleBox["s",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`s,
       Editable->False]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"19", "+", 
       RowBox[{"72", " ", 
        InterpretationBox[
         StyleBox["s",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`s,
         Editable->False]}], "+", 
       RowBox[{"84", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["s",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`s,
          Editable->False], "2"]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["s",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`s,
          Editable->False], "3"]}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["s",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`s,
          Editable->False], "4"]}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["a",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[ScriptA],
      Editable->False], "6"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.931244713414503*^9, 3.9312447211456776`*^9}, 
   3.931252567068643*^9, 3.931253403407089*^9, 3.931315120919676*^9, 
   3.9313224474893208`*^9, 3.9313335069655685`*^9, 3.931403887758783*^9, 
   3.9315196414197273`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"5c61aa8f-62f3-d646-850f-2fb541575587"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"47", "+", 
          RowBox[{"476", " ", "ss"}], "+", 
          RowBox[{"1764", " ", 
           SuperscriptBox["ss", "2"]}], "+", 
          RowBox[{"2375", " ", 
           SuperscriptBox["ss", "3"]}], "-", 
          RowBox[{"1528", " ", 
           SuperscriptBox["ss", "4"]}], "-", 
          RowBox[{"7442", " ", 
           SuperscriptBox["ss", "5"]}], "-", 
          RowBox[{"7296", " ", 
           SuperscriptBox["ss", "6"]}], "-", 
          RowBox[{"1576", " ", 
           SuperscriptBox["ss", "7"]}], "+", 
          RowBox[{"4208", " ", 
           SuperscriptBox["ss", "8"]}], "+", 
          RowBox[{"6064", " ", 
           SuperscriptBox["ss", "9"]}], "+", 
          RowBox[{"3264", " ", 
           SuperscriptBox["ss", "10"]}], "+", 
          RowBox[{"560", " ", 
           SuperscriptBox["ss", "11"]}], "-", 
          RowBox[{"160", " ", 
           SuperscriptBox["ss", "13"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "ss"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "ss"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"19", "+", 
           RowBox[{"72", " ", "ss"}], "+", 
           RowBox[{"84", " ", 
            SuperscriptBox["ss", "2"]}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["ss", "3"]}], "+", 
           RowBox[{"44", " ", 
            SuperscriptBox["ss", "4"]}]}], ")"}], "2"]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ss", ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", 
        SqrtBox["2"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"47", "+", 
          RowBox[{"476", " ", "ss"}], "+", 
          RowBox[{"1764", " ", 
           SuperscriptBox["ss", "2"]}], "+", 
          RowBox[{"2375", " ", 
           SuperscriptBox["ss", "3"]}], "-", 
          RowBox[{"1528", " ", 
           SuperscriptBox["ss", "4"]}], "-", 
          RowBox[{"7442", " ", 
           SuperscriptBox["ss", "5"]}], "-", 
          RowBox[{"7296", " ", 
           SuperscriptBox["ss", "6"]}], "-", 
          RowBox[{"1576", " ", 
           SuperscriptBox["ss", "7"]}], "+", 
          RowBox[{"4208", " ", 
           SuperscriptBox["ss", "8"]}], "+", 
          RowBox[{"6064", " ", 
           SuperscriptBox["ss", "9"]}], "+", 
          RowBox[{"3264", " ", 
           SuperscriptBox["ss", "10"]}], "+", 
          RowBox[{"560", " ", 
           SuperscriptBox["ss", "11"]}], "-", 
          RowBox[{"160", " ", 
           SuperscriptBox["ss", "13"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "ss"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "ss"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"19", "+", 
           RowBox[{"72", " ", "ss"}], "+", 
           RowBox[{"84", " ", 
            SuperscriptBox["ss", "2"]}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["ss", "3"]}], "+", 
           RowBox[{"44", " ", 
            SuperscriptBox["ss", "4"]}]}], ")"}], "2"]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ss", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        SqrtBox["2"]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.93124477813093*^9, 3.931244783274914*^9}, {
  3.931252626538908*^9, 3.931252631285932*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"f2b61aff-e211-7d40-adcb-ed535169d1b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
           Opacity[1.], LineBox[CompressedData["
1:eJwV0Hk41AkAxnGEHIWKpx6xi7atMZOHTaqtmVeh0ONosDVUj/tI1GSsFRox
TbNT5MiWjinWpIPclVKkLaWYcjWZiTl/SkrCRod29o/3+T6ff1/b8L30KB0t
LS0fzf5v7Wt3TWRQU11W2XOlUHiLVx/WeGqJWevWw1LMr4xPMNKWIalHQkrl
SMFkFojNdWQgRVD5bVlSOH4evEbSleHmk/6ccLYUVcZpIQEGMmwINRLk/yFF
hUNN/UUzGYbLeJ3du6UoZ1nH+NjKME4Nej7kK8UCls3rGA8ZTC801AWaSaG3
ZnLEOkaGQr8FBoxuCTo/R1yy58kwbZ9r+EORBCZO39i6FTLQ1w1Su3wl6CHH
SlI7ZLBtfKXiG0kw7/Q3etOYDOJv0SYFd/qxdPaKQ0EWcnRkDEtHEvvRvMZh
Jd9FDqbLDa1Wu348e8XQPhYsx4Y/eYaGHS8Rs3lbACldjuSdblztAy/RW/U+
xPqcHC+WRw/eXvoSt45WZw60yOH1OuqEdpsYSynupHUKOYrI/UHJ8WLMdtV5
H6mvAH+hUr9OV4wWenCcmqTAntgJT/LZF/hO4sRqb1Gg+rJX2/bVL9DAEmcP
Jyow5+2lIPeHfRjLnrHbm6eAe/N1vyWMPpTp+w201CswI2ogFAO9cOCt9Y8T
K3BR6JTdEN4LWuekR+W0Av9qj+Sbvu3BgyPSbXetlZAQCyMsonrQpVf0bjeU
WF8W+7da2Y3rWUNrE0OVWN4wJfcN68a8pMhSGkeJo81+E1aiLnxcVpd7RaiE
gddBy4CNXfD2p5xUPlbCZmwZpb/sOVJT8FvSOyUcWfcGKXrP4RDxU7HARIX7
7JaBwvhnCG5dOfXXLyrMHGsKz2GLMIcwl9gHqlC+ahGtzrkTJwzyWBbJKnQE
JgnPE09xQrDKvuOUCsvCFEzVviewnK6IsLmlgs8HR+dgw3YsbPNtdB1QYdZo
e1VMyiOcZrQWfP2ugv5uWonnxEOMD4vsTG3VuOzlJQhOeIB/RmeL3rurUfP2
Mm35zftY3Djve1y0GtW6gX2hC1rxZtJjSy1fDZv5Q7VzqC3IdTL33XpNDSZ/
kayopQmNTvU9R0VqEBHRDXHkRoQID6YUjquxd/MSswpSA7JfWQpcLAjEGVP7
an1qcMh8a5qjCwH/7h1ipugKPt2tYX1iEOAGGr+5Y1GK8RWqMUYaAbKbMs19
VyF43MpZoxqndyVPmc8vhNXg7xacdALGd9g2kgcF2JRnuPZaBgFWQs4ezxUF
OPXRIVMnk0Dq4iNtF7/kYf2NVJOrHALUOh0oKDngupqSv+YQWNd++mMYLxuW
xeL1+bkE2DUh2THvslA1VuL783EC9sIRne30LIhLnff75xGwFXrfm158CGS9
4MayAgKh5PtN7B0ZePa4bLPPSQKt57uiys8lIdIukaHQ+OkWy01zo/Zj+sDq
+JRTBNw4N4o9KUzYUdpzS4oJ0Ea3a7FZCUjOHe2dPEPA42y2VcilCBgN3Rzi
nyVwWDjrTLpzGATImv7xHIHbnHxSfuZOPPpgbu0tIFA6sYfXXBmAHV4DDoMa
W/kfSbvK9cFYSbkr67zmD/quL5nVbuB+3kc3vEDguGlO/UzNSlgG/Bop0Jif
cbd5rlMA7T/F4mGm
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwV0Hk41AkAxnGEHIWKpx6xi7atMZOHTaqtmVeh0ONosDVUj/tI1GSsFRox
TbNT5MiWjinWpIPclVKkLaWYcjWZiTl/SkrCRod29o/3+T6ff1/b8L30KB0t
LS0fzf5v7Wt3TWRQU11W2XOlUHiLVx/WeGqJWevWw1LMr4xPMNKWIalHQkrl
SMFkFojNdWQgRVD5bVlSOH4evEbSleHmk/6ccLYUVcZpIQEGMmwINRLk/yFF
hUNN/UUzGYbLeJ3du6UoZ1nH+NjKME4Nej7kK8UCls3rGA8ZTC801AWaSaG3
ZnLEOkaGQr8FBoxuCTo/R1yy58kwbZ9r+EORBCZO39i6FTLQ1w1Su3wl6CHH
SlI7ZLBtfKXiG0kw7/Q3etOYDOJv0SYFd/qxdPaKQ0EWcnRkDEtHEvvRvMZh
Jd9FDqbLDa1Wu348e8XQPhYsx4Y/eYaGHS8Rs3lbACldjuSdblztAy/RW/U+
xPqcHC+WRw/eXvoSt45WZw60yOH1OuqEdpsYSynupHUKOYrI/UHJ8WLMdtV5
H6mvAH+hUr9OV4wWenCcmqTAntgJT/LZF/hO4sRqb1Gg+rJX2/bVL9DAEmcP
Jyow5+2lIPeHfRjLnrHbm6eAe/N1vyWMPpTp+w201CswI2ogFAO9cOCt9Y8T
K3BR6JTdEN4LWuekR+W0Av9qj+Sbvu3BgyPSbXetlZAQCyMsonrQpVf0bjeU
WF8W+7da2Y3rWUNrE0OVWN4wJfcN68a8pMhSGkeJo81+E1aiLnxcVpd7RaiE
gddBy4CNXfD2p5xUPlbCZmwZpb/sOVJT8FvSOyUcWfcGKXrP4RDxU7HARIX7
7JaBwvhnCG5dOfXXLyrMHGsKz2GLMIcwl9gHqlC+ahGtzrkTJwzyWBbJKnQE
JgnPE09xQrDKvuOUCsvCFEzVviewnK6IsLmlgs8HR+dgw3YsbPNtdB1QYdZo
e1VMyiOcZrQWfP2ugv5uWonnxEOMD4vsTG3VuOzlJQhOeIB/RmeL3rurUfP2
Mm35zftY3Djve1y0GtW6gX2hC1rxZtJjSy1fDZv5Q7VzqC3IdTL33XpNDSZ/
kayopQmNTvU9R0VqEBHRDXHkRoQID6YUjquxd/MSswpSA7JfWQpcLAjEGVP7
an1qcMh8a5qjCwH/7h1ipugKPt2tYX1iEOAGGr+5Y1GK8RWqMUYaAbKbMs19
VyF43MpZoxqndyVPmc8vhNXg7xacdALGd9g2kgcF2JRnuPZaBgFWQs4ezxUF
OPXRIVMnk0Dq4iNtF7/kYf2NVJOrHALUOh0oKDngupqSv+YQWNd++mMYLxuW
xeL1+bkE2DUh2THvslA1VuL783EC9sIRne30LIhLnff75xGwFXrfm158CGS9
4MayAgKh5PtN7B0ZePa4bLPPSQKt57uiys8lIdIukaHQ+OkWy01zo/Zj+sDq
+JRTBNw4N4o9KUzYUdpzS4oJ0Ea3a7FZCUjOHe2dPEPA42y2VcilCBgN3Rzi
nyVwWDjrTLpzGATImv7xHIHbnHxSfuZOPPpgbu0tIFA6sYfXXBmAHV4DDoMa
W/kfSbvK9cFYSbkr67zmD/quL5nVbuB+3kc3vEDguGlO/UzNSlgG/Bop0Jif
cbd5rlMA7T/F4mGm
                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
                Rational[1, 2], 2^Rational[-1, 2]}, {0., 
               0.44568877407524915`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0.5000000000000011, 0}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
               Rational[1, 2], 2^Rational[-1, 2]}, {0., 
              0.44568877407524915`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.5000000000000011, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwV0Hk41AkAxnGEHIWKpx6xi7atMZOHTaqtmVeh0ONosDVUj/tI1GSsFRox
TbNT5MiWjinWpIPclVKkLaWYcjWZiTl/SkrCRod29o/3+T6ff1/b8L30KB0t
LS0fzf5v7Wt3TWRQU11W2XOlUHiLVx/WeGqJWevWw1LMr4xPMNKWIalHQkrl
SMFkFojNdWQgRVD5bVlSOH4evEbSleHmk/6ccLYUVcZpIQEGMmwINRLk/yFF
hUNN/UUzGYbLeJ3du6UoZ1nH+NjKME4Nej7kK8UCls3rGA8ZTC801AWaSaG3
ZnLEOkaGQr8FBoxuCTo/R1yy58kwbZ9r+EORBCZO39i6FTLQ1w1Su3wl6CHH
SlI7ZLBtfKXiG0kw7/Q3etOYDOJv0SYFd/qxdPaKQ0EWcnRkDEtHEvvRvMZh
Jd9FDqbLDa1Wu348e8XQPhYsx4Y/eYaGHS8Rs3lbACldjuSdblztAy/RW/U+
xPqcHC+WRw/eXvoSt45WZw60yOH1OuqEdpsYSynupHUKOYrI/UHJ8WLMdtV5
H6mvAH+hUr9OV4wWenCcmqTAntgJT/LZF/hO4sRqb1Gg+rJX2/bVL9DAEmcP
Jyow5+2lIPeHfRjLnrHbm6eAe/N1vyWMPpTp+w201CswI2ogFAO9cOCt9Y8T
K3BR6JTdEN4LWuekR+W0Av9qj+Sbvu3BgyPSbXetlZAQCyMsonrQpVf0bjeU
WF8W+7da2Y3rWUNrE0OVWN4wJfcN68a8pMhSGkeJo81+E1aiLnxcVpd7RaiE
gddBy4CNXfD2p5xUPlbCZmwZpb/sOVJT8FvSOyUcWfcGKXrP4RDxU7HARIX7
7JaBwvhnCG5dOfXXLyrMHGsKz2GLMIcwl9gHqlC+ahGtzrkTJwzyWBbJKnQE
JgnPE09xQrDKvuOUCsvCFEzVviewnK6IsLmlgs8HR+dgw3YsbPNtdB1QYdZo
e1VMyiOcZrQWfP2ugv5uWonnxEOMD4vsTG3VuOzlJQhOeIB/RmeL3rurUfP2
Mm35zftY3Djve1y0GtW6gX2hC1rxZtJjSy1fDZv5Q7VzqC3IdTL33XpNDSZ/
kayopQmNTvU9R0VqEBHRDXHkRoQID6YUjquxd/MSswpSA7JfWQpcLAjEGVP7
an1qcMh8a5qjCwH/7h1ipugKPt2tYX1iEOAGGr+5Y1GK8RWqMUYaAbKbMs19
VyF43MpZoxqndyVPmc8vhNXg7xacdALGd9g2kgcF2JRnuPZaBgFWQs4ezxUF
OPXRIVMnk0Dq4iNtF7/kYf2NVJOrHALUOh0oKDngupqSv+YQWNd++mMYLxuW
xeL1+bkE2DUh2THvslA1VuL783EC9sIRne30LIhLnff75xGwFXrfm158CGS9
4MayAgKh5PtN7B0ZePa4bLPPSQKt57uiys8lIdIukaHQ+OkWy01zo/Zj+sDq
+JRTBNw4N4o9KUzYUdpzS4oJ0Ea3a7FZCUjOHe2dPEPA42y2VcilCBgN3Rzi
nyVwWDjrTLpzGATImv7xHIHbnHxSfuZOPPpgbu0tIFA6sYfXXBmAHV4DDoMa
W/kfSbvK9cFYSbkr67zmD/quL5nVbuB+3kc3vEDguGlO/UzNSlgG/Bop0Jif
cbd5rlMA7T/F4mGm
            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
            Rational[1, 2], 2^Rational[-1, 2]}, {0., 0.44568877407524915`}}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0.5000000000000011, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{0.5000000000000011, 0},
    DisplayFunction->Identity,
    Frame->{{False, False}, {False, False}},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->NCache[{{
        Rational[1, 2], 2^Rational[-1, 2]}, {0., 0.44568877407524915`}}, {{
      0.5, 0.7071067811865475}, {0., 0.44568877407524915`}}],
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
           Opacity[1.], LineBox[CompressedData["
1:eJwV13k4VN0fAHDbWwyykzVEzNxLZEtKimRJSoooSiqJLJUoiRYVEWmRRFRS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            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwV13k4VN0fAHDbWwyykzVEzNxLZEtKimRJSoooSiqJLJUoiRYVEWmRRFRS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                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, "PlotRange" -> {{-2^Rational[-1, 2], 
                Rational[-1, 2]}, {-14.21998234701617, 0.}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {-0.49568527539194807`, 0}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{-2^Rational[-1, 2], 
               Rational[-1, 2]}, {-14.21998234701617, 0.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {-0.49568527539194807`, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwV13k4VN0fAHDbWwyykzVEzNxLZEtKimRJSoooSiqJLJUoiRYVEWmRRFRS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            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{-2^Rational[-1, 2], 
            Rational[-1, 2]}, {-14.21998234701617, 0.}}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {-0.49568527539194807`, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{-0.49568527539194807`, 0},
    DisplayFunction->Identity,
    Frame->{{False, False}, {False, False}},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->NCache[{{-2^Rational[-1, 2], 
        Rational[-1, 2]}, {-14.21998234701617, 
       0.}}, {{-0.7071067811865475, -0.5}, {-14.21998234701617, 0.}}],
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}]}], "}"}]], "Output",
 CellChangeTimes->{3.931244784853148*^9, 3.931252634075704*^9, 
  3.931253414412275*^9, 3.931315135039324*^9, 3.9313224501340027`*^9, 
  3.931333509062378*^9, 3.931403888021082*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"4b59c6b9-506b-5f4f-9079-71ef6a7a6b12"]
}, Open  ]],

Cell["\<\
Since in general it does not vanish, it does not have a single eigenvalue and \
a triple one.\
\>", "Text",
 CellChangeTimes->{{3.931244812224615*^9, 3.931244830055908*^9}, {
  3.9313230312362156`*^9, 
  3.931323040082819*^9}},ExpressionUUID->"9d9f4e96-905b-0347-906f-\
81fbcfa64b00"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.9314121993238792`*^9},ExpressionUUID->"64221ee4-f500-164e-8d23-\
8fe40b674448"],

Cell[TextData[{
 "Now, let us move to ",
 StyleBox["Class III",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.931235581387581*^9, 3.9312356208925037`*^9}, 
   3.931237767841503*^9, {3.931237801252104*^9, 3.9312378017339897`*^9}, {
   3.9312449325858784`*^9, 
   3.9312449359501305`*^9}},ExpressionUUID->"b789e20b-adca-0947-aaf1-\
02d4e78ccedb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"UnsetCMetric", "[", "metric", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ClearxIdealCache", "[", "\"\<WeylConcomitants\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.917417651864659*^9, 3.917417660724007*^9}, {
   3.917424130537824*^9, 3.9174241443760414`*^9}, {3.917424220717081*^9, 
   3.917424234169323*^9}, 3.931235651694929*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"8bd2d9bb-1925-a444-b0f7-5d8498dd9c47"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"linelement", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "s"}], ")"}], 
     SuperscriptBox["\[Omega]1", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "s"}], ")"}], 
     SuperscriptBox["\[Omega]2", "2"]}], "-", 
    RowBox[{"2", 
     SuperscriptBox["\[Omega]3", "2"]}], "+", 
    SuperscriptBox["dt", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"linelement", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{"linelement", ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["dt", "2"], ",", 
       SuperscriptBox["dx", "2"], ",", 
       SuperscriptBox["dy", "2"], ",", 
       SuperscriptBox["dz", "2"], ",", 
       RowBox[{"dx", " ", "dz"}], ",", 
       RowBox[{"dy", " ", "dz"}]}], "}"}], ",", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metricMatrix", "=", "\[IndentingNewLine]", 
   RowBox[{
    SuperscriptBox["\[ScriptA]", "2"], 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"linelement", ",", 
          SuperscriptBox["dt", "2"]}], "]"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dt", " ", "dx"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dt", " ", "dy"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dt", " ", "dz"}]}], "]"}], "/", "2"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dx", " ", "dt"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"linelement", ",", 
          SuperscriptBox["dx", "2"]}], "]"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dx", " ", "dy"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dx", " ", "dz"}]}], "]"}], "/", "2"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dy", " ", "dt"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dy", " ", "dx"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"linelement", ",", 
          SuperscriptBox["dy", "2"]}], "]"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dy", " ", "dz"}]}], "]"}], "/", "2"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dz", " ", "dt"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dz", " ", "dx"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dz", " ", "dy"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"linelement", ",", 
          SuperscriptBox["dz", "2"]}], "]"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metric", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{"metricMatrix", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "chart"}], ",", 
       RowBox[{"-", "chart"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetCMetric", "[", 
   RowBox[{"metric", ",", "chart", ",", 
    RowBox[{"SignatureOfMetric", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "0"}], "}"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9137884864076223`*^9, 3.913788500399915*^9}, {
   3.9137886250324125`*^9, 3.9137886541032763`*^9}, {3.915161998047955*^9, 
   3.915162019941193*^9}, {3.916985219716387*^9, 3.916985257725456*^9}, {
   3.916985319394172*^9, 3.916985350840095*^9}, 3.916991316294529*^9, {
   3.916992150453645*^9, 3.9169921646677*^9}, {3.917416851392014*^9, 
   3.917416864894577*^9}, {3.917417689601429*^9, 3.917417732732632*^9}, {
   3.931235669657568*^9, 3.9312357083165436`*^9}, {3.931235738644102*^9, 
   3.931235805333507*^9}, {3.931237813565775*^9, 3.931237832328211*^9}, {
   3.931323050932698*^9, 3.9313230600734386`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"db8c2d1e-2c62-f74a-82c3-34e63fe86d2d"],

Cell[TextData[{
 "We compute now the Ricci invariants ",
 Cell[BoxData[
  FormBox["q", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "15c0991a-0645-9c44-8396-d8310fa9ecb8"],
 " and ",
 Cell[BoxData[
  FormBox["Q", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "55fadd1e-7f70-d346-987e-1238854d19aa"],
 " and check the perfect fluid conditions"
}], "Text",
 CellChangeTimes->{{3.9312359957164555`*^9, 3.9312360072960777`*^9}, {
  3.93123607657609*^9, 
  3.9312361157397423`*^9}},ExpressionUUID->"4610b935-14ba-2349-b62c-\
ceeb7e59ffca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CD", "=", 
   RowBox[{"CovDOfMetric", "[", "metric", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R", "=", 
   RowBox[{"Ricci", "[", "CD", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"a", ",", 
      RowBox[{"-", "a"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{"R", "-", 
    RowBox[{
     FractionBox["1", "4"], "r", " ", "metric"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2", "=", 
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", "i"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "i"}], ",", 
        RowBox[{"-", "b"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trS2", "=", 
   RowBox[{"S2", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "a"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S3", "=", 
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"S2", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", "i"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "i"}], ",", 
        RowBox[{"-", "b"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trS3", "=", 
   RowBox[{"S3", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "a"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     FractionBox["trS3", "trS2"]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q", "=", 
   RowBox[{"S", "-", 
    RowBox[{
     FractionBox["1", "4"], "q", " ", "metric"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q2", "=", 
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", "i"}], "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{
        RowBox[{"-", "i"}], ",", 
        RowBox[{"-", "b"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.917417044339543*^9, 3.917417107850323*^9}, {
  3.931236233588457*^9, 3.931236251292193*^9}, {3.931237873880932*^9, 
  3.931237874258396*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"b8df57de-1159-dd45-bf5d-1c753c0b1811"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q2", "+", 
   RowBox[{"q", " ", "Q"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{3.931244983870657*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"69c7c418-e3de-9746-a2b2-6d5ecdd34f4b"],

Cell[BoxData["Zero"], "Output",
 CellChangeTimes->{3.931244985943632*^9, 3.931323107069263*^9, 
  3.9313335204295235`*^9, 3.931403889813562*^9, 3.9315196629599285`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"4710bb1a-b8ad-e649-8299-2798e9637098"]
}, Open  ]],

Cell["The first condition is fulfilled", "Text",
 CellChangeTimes->{{3.931244991369892*^9, 
  3.9312449987114067`*^9}},ExpressionUUID->"51c7fa39-9b94-2f43-b4a2-\
1d7650967bb5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]3", ",", "dt"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]3", ",", "dx"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]3", ",", "dy"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]3", ",", "dz"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"-", "chart"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"q", " ", 
    RowBox[{"Q", "[", 
     RowBox[{
      RowBox[{"-", "i"}], ",", 
      RowBox[{"-", "j"}]}], "]"}], 
    RowBox[{"v", "[", "i", "]"}], 
    RowBox[{"v", "[", "j", "]"}]}], "//", "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.912056974541237*^9, 3.912056977251974*^9}, {
   3.912057035765514*^9, 3.912057059128389*^9}, 3.912057150993239*^9, {
   3.912059225995359*^9, 3.912059258678899*^9}, {3.912060373555518*^9, 
   3.912060380990274*^9}, {3.912060989101649*^9, 3.912061027446946*^9}, {
   3.912061381291805*^9, 3.912061386201461*^9}, {3.912061709179355*^9, 
   3.912061717458048*^9}, {3.912062684081716*^9, 3.912062690743612*^9}, {
   3.9120631888575974`*^9, 3.912063194010794*^9}, {3.915081392023885*^9, 
   3.915081454534195*^9}, {3.915171830904385*^9, 3.915171834036125*^9}, {
   3.915171902729881*^9, 3.915171911900719*^9}, 3.916985726010845*^9, {
   3.917417239500963*^9, 3.917417259329426*^9}, {3.9308085604527283`*^9, 
   3.9308085682191944`*^9}, {3.931236299993992*^9, 3.931236315588003*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"ec0fd1e4-76b3-8c49-bda8-394eafbf892b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.931237851253063*^9, 3.931245015143248*^9, 
  3.931323112030573*^9, 3.931333524145134*^9, 3.9314038899239593`*^9, 
  3.931519665506199*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"6a44ebcd-887c-3c42-b653-2835851402d5"]
}, Open  ]],

Cell["But the second one is not.", "Text",
 CellChangeTimes->{{3.9312450406871223`*^9, 
  3.931245046346834*^9}},ExpressionUUID->"40632d33-a221-6640-8f5e-\
fc3cb1607eed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v1", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]1", ",", "dt"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]1", ",", "dx"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]1", ",", "dy"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]1", ",", "dz"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"-", "chart"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.931245187656542*^9, 3.931245187865629*^9}, {
  3.931245556443264*^9, 3.931245556742398*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"6d72da5f-03b6-0e47-91f4-730aca152aab"],

Cell["\<\
Actually, we have that the eigenvector associated with the simple eigenvalue \
is \[Omega]1\
\>", "Text",
 CellChangeTimes->{{3.931245480323803*^9, 
  3.9312455152458096`*^9}},ExpressionUUID->"f6c33f3c-bd71-f046-a47b-\
0d6f02d4afbd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"v1", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]1", ",", "dt"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]1", ",", "dx"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]1", ",", "dy"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]1", ",", "dz"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"-", "chart"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{
    RowBox[{"-", "i"}], ",", 
    RowBox[{"-", "j"}]}], "]"}], "-", 
  RowBox[{"2", 
   RowBox[{"v1", "[", 
    RowBox[{"-", "i"}], "]"}], 
   RowBox[{"v1", "[", 
    RowBox[{"-", "j"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.93124509913261*^9, 3.931245115684372*^9}, {
  3.931245147432957*^9, 3.931245160182562*^9}, {3.931245224020119*^9, 
  3.931245302233917*^9}, {3.931245421516103*^9, 3.931245425312189*^9}, {
  3.931245456090019*^9, 3.931245460597837*^9}, {3.931245519995741*^9, 
  3.931245562798771*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"1a3ccbe6-9c91-8143-afd1-db48ca499fe3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.931245116156936*^9, {3.9312451487304344`*^9, 3.9312451613548574`*^9}, {
   3.931245231149185*^9, 3.931245303279752*^9}, 3.931245461448684*^9, {
   3.93124552393149*^9, 3.931245566229193*^9}, 3.931323127002859*^9, 
   3.9313335360272884`*^9, 3.931403889971443*^9, 3.9315196703215847`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"b62e51b3-8afb-154f-ae6d-219fe14fd96d"]
}, Open  ]],

Cell["Which is space-like", "Text",
 CellChangeTimes->{{3.9312456102821712`*^9, 
  3.9312456149741993`*^9}},ExpressionUUID->"9571f734-1a1b-794f-b240-\
e93d19a7b89a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"v1", "[", 
    RowBox[{"-", "i"}], "]"}], 
   RowBox[{"v1", "[", "i", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.931245570399183*^9, 3.93124557991194*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"31c0f298-773d-4346-b6be-ee6452317aea"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   SuperscriptBox[
    InterpretationBox[
     StyleBox["a",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[ScriptA],
     Editable->False], "2"], "-", 
   RowBox[{
    InterpretationBox[
     StyleBox["s",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`s,
     Editable->False], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["a",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[ScriptA],
      Editable->False], "2"]}]}]]], "Output",
 CellChangeTimes->{3.931245580324394*^9, 3.931323129308044*^9, 
  3.9313335382117596`*^9, 3.931403890002716*^9, 3.931519672553993*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"39a4c956-4168-5f48-8252-988942c3e050"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Corrected metric", "Subsubsection",
 CellChangeTimes->{{3.931235125155111*^9, 3.9312351350773144`*^9}, {
  3.931235215608013*^9, 3.9312352171054535`*^9}, {3.931323406115202*^9, 
  3.9313234077382164`*^9}},ExpressionUUID->"b3b08dba-e2ba-cb42-a9fb-\
174e7d3d396b"],

Cell["\<\
Now, we will check that the correct Osv\[AAcute]th solutions indeed fulfill \
the perfect fluid condition (8). \
\>", "Text",
 CellChangeTimes->{{3.9312351611768446`*^9, 3.93123519544021*^9}, {
  3.931235244649341*^9, 3.931235313593399*^9}, {3.9312353795048647`*^9, 
  3.931235408174497*^9}, {3.93132577358955*^9, 3.9313257736080456`*^9}, {
  3.93132581784865*^9, 3.9313258565343704`*^9}, {3.93133231901845*^9, 
  3.9313323247873898`*^9}},ExpressionUUID->"77024b04-b695-eb49-a5a6-\
8da0aaaf8b14"],

Cell[TextData[{
 "Let us start with ",
 StyleBox["Class II",
  FontWeight->"Heavy"],
 "."
}], "Text",
 CellChangeTimes->{{3.931235581387581*^9, 
  3.9312356208925037`*^9}},ExpressionUUID->"ef54e7c5-f071-ee4c-bed5-\
906f3a75f317"],

Cell["First, we define the metric", "Text",
 CellChangeTimes->{{3.931235637450874*^9, 
  3.931235648482867*^9}},ExpressionUUID->"06436f6f-a160-8847-ba4d-\
17df0aaeaea5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"UnsetCMetric", "[", "metric", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ClearxIdealCache", "[", "\"\<WeylConcomitants\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.917417651864659*^9, 3.917417660724007*^9}, {
   3.917424130537824*^9, 3.9174241443760414`*^9}, {3.917424220717081*^9, 
   3.917424234169323*^9}, 3.931235651694929*^9},
 CellLabel->"In[95]:=",ExpressionUUID->"28a83c08-ad63-c144-a544-44569a2cf571"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"linelement", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "s"}], ")"}], 
     SuperscriptBox["\[Omega]3", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "s"}], ")"}], 
     SuperscriptBox["\[Omega]2", "2"]}], "-", 
    RowBox[{"2", 
     SuperscriptBox["\[Omega]1", "2"]}], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"dt", "+", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"2", 
           SuperscriptBox["s", "2"]}]}]], "\[Omega]1"}]}], ")"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"linelement", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{"linelement", ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["dt", "2"], ",", 
       SuperscriptBox["dx", "2"], ",", 
       SuperscriptBox["dy", "2"], ",", 
       SuperscriptBox["dz", "2"], ",", 
       RowBox[{"dx", " ", "dz"}], ",", 
       RowBox[{"dy", " ", "dz"}]}], "}"}], ",", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metricMatrix", "=", "\[IndentingNewLine]", 
   RowBox[{
    SuperscriptBox["\[ScriptA]", "2"], 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"linelement", ",", 
          SuperscriptBox["dt", "2"]}], "]"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dt", " ", "dx"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dt", " ", "dy"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dt", " ", "dz"}]}], "]"}], "/", "2"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dx", " ", "dt"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"linelement", ",", 
          SuperscriptBox["dx", "2"]}], "]"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dx", " ", "dy"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dx", " ", "dz"}]}], "]"}], "/", "2"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dy", " ", "dt"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dy", " ", "dx"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"linelement", ",", 
          SuperscriptBox["dy", "2"]}], "]"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dy", " ", "dz"}]}], "]"}], "/", "2"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dz", " ", "dt"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dz", " ", "dx"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dz", " ", "dy"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"linelement", ",", 
          SuperscriptBox["dz", "2"]}], "]"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metric", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{"metricMatrix", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "chart"}], ",", 
       RowBox[{"-", "chart"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetCMetric", "[", 
   RowBox[{"metric", ",", "chart", ",", 
    RowBox[{"SignatureOfMetric", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "0"}], "}"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9137884864076223`*^9, 3.913788500399915*^9}, {
   3.9137886250324125`*^9, 3.9137886541032763`*^9}, {3.915161998047955*^9, 
   3.915162019941193*^9}, {3.916985219716387*^9, 3.916985257725456*^9}, {
   3.916985319394172*^9, 3.916985350840095*^9}, 3.916991316294529*^9, {
   3.916992150453645*^9, 3.9169921646677*^9}, {3.917416851392014*^9, 
   3.917416864894577*^9}, {3.917417689601429*^9, 3.917417732732632*^9}, {
   3.931235669657568*^9, 3.9312357083165436`*^9}, {3.931235738644102*^9, 
   3.931235805333507*^9}, 3.931252431213286*^9, {3.931253349941574*^9, 
   3.93125335975601*^9}, {3.931325882245613*^9, 3.931325912610607*^9}, {
   3.931403869512642*^9, 3.931403871271303*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"bb74ddc7-f7e1-a247-967e-e774ea4747e9"],

Cell[TextData[{
 "We compute now the Ricci invariants ",
 Cell[BoxData[
  FormBox["q", TraditionalForm]],ExpressionUUID->
  "4af8fbd0-3a01-d14c-a521-821afa118e08"],
 " and ",
 Cell[BoxData[
  FormBox["Q", TraditionalForm]],ExpressionUUID->
  "2a1c4a87-6cfb-794b-834f-7f48a2215b4a"],
 " and the 2-tensor defined by the first condition in (8)"
}], "Text",
 CellChangeTimes->{{3.931235995716455*^9, 3.931236007296078*^9}, {
  3.93123607657609*^9, 3.931236115739742*^9}, {3.931244590801071*^9, 
  3.931244604414612*^9}},ExpressionUUID->"411ceffd-9875-4d49-ad89-\
269790126664"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CD", "=", 
   RowBox[{"CovDOfMetric", "[", "metric", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R", "=", 
   RowBox[{"Ricci", "[", "CD", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"a", ",", 
      RowBox[{"-", "a"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{"R", "-", 
    RowBox[{
     FractionBox["1", "4"], "r", " ", "metric"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", "i"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"-", "i"}], ",", 
         RowBox[{"-", "b"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trS2", "=", 
   RowBox[{
    RowBox[{"S2", "[", 
     RowBox[{"a", ",", 
      RowBox[{"-", "a"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S3", "=", 
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"S2", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", "i"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "i"}], ",", 
        RowBox[{"-", "b"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trS3", "=", 
   RowBox[{"S3", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "a"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     FractionBox["trS3", "trS2"]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q", "=", 
   RowBox[{"S", "-", 
    RowBox[{
     FractionBox["1", "4"], "q", " ", "metric"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q2", "=", 
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", "i"}], "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{
        RowBox[{"-", "i"}], ",", 
        RowBox[{"-", "b"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q2", "+", 
   RowBox[{"q", " ", "Q"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.917417044339543*^9, 3.917417107850323*^9}, {
  3.931236233588457*^9, 3.931236251292193*^9}, {3.9312378965000706`*^9, 
  3.931237896848933*^9}, {3.931244621851909*^9, 3.931244637915983*^9}, {
  3.931325934899034*^9, 3.931325943582672*^9}, {3.931332973546257*^9, 
  3.931332979358564*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"624b6672-08e8-8d44-ab36-769d0ad06253"],

Cell[BoxData["Zero"], "Output",
 CellChangeTimes->{{3.931325938765735*^9, 3.931325945284355*^9}, 
   3.931332952668144*^9, 3.931333138743969*^9, 3.931333568481102*^9, 
   3.931403908332107*^9, 3.931519695221697*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"4fa6095c-efa9-184b-9397-e2ed25c387e0"]
}, Open  ]],

Cell["\<\
The first condition is fulfilled. Let us check the second one. Now, \[Omega]1 \
is the time-like vector, so:\
\>", "Text",
 CellChangeTimes->{{3.9313259793444023`*^9, 3.931325985234478*^9}, {
  3.9313296087889576`*^9, 
  3.931329647751997*^9}},ExpressionUUID->"d2be4b39-109f-d74e-ba76-\
bf7ab2838c6e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]1", ",", "dt"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]1", ",", "dx"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]1", ",", "dy"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]1", ",", "dz"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"-", "chart"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"q", " ", 
    RowBox[{"Q", "[", 
     RowBox[{
      RowBox[{"-", "i"}], ",", 
      RowBox[{"-", "j"}]}], "]"}], 
    RowBox[{"v", "[", "i", "]"}], 
    RowBox[{"v", "[", "j", "]"}]}], "//", "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.931329549564583*^9, 3.931329555324488*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"26e5d302-e489-b94d-b862-f51a7214361e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["s",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`s,
      Editable->False], "2"]}]}], 
  RowBox[{"8", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["s",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`s,
        Editable->False], "2"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["a",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[ScriptA],
     Editable->False], "6"]}]]], "Output",
 CellChangeTimes->{{3.931329545408348*^9, 3.931329558833258*^9}, 
   3.931333578788906*^9, 3.93140390837899*^9, 3.9315197037037907`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"b74550e5-4f0c-8543-9a07-9fd7db189322"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["ss", "2"]}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["ss", "2"]}], ")"}], "2"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"ss", ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", 
        SqrtBox["2"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["ss", "2"]}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["ss", "2"]}], ")"}], "2"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"ss", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        SqrtBox["2"]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.931329701661255*^9, 3.931329757894539*^9}, {
  3.9313297962638073`*^9, 3.931329805428665*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"74ef1595-42be-e04c-b7a6-ed9f95aa0d1f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
           Opacity[1.], LineBox[CompressedData["
1:eJwVz3k41AkAxvGSo0NKjZTMOnZpJ5pl21HKetWOKYqVIw/anp4oZBupQcV2
mZjtmGhrHTGaTMwuOUpJG4kk04ocNSXzm/MXHseOI8smO/3xPt/n8+drszfW
f5/erFmzfHT73Nu9TF3kOGq3MKXX1sld6S1dd1bnjQcbXu7LXYglt2IOzp8t
R9wmblhfHhVxcZelFD05xMk9dTuEa+A0RZTS9OVAYMKHQPH3KFuQFBYwVw62
Ib8g6Z4PSugVlYWL5bh0bZQz3v4TijjUSB8bOSQs/Y44YzaWcqx7Iz3lUKrD
FSGdJ2GwfnyAGimHUayyiTGHhxdT4eLVPDkWM8X69BXpMHGePqlfIodeZZvW
sPQKOh2iuo+1yEFKrOwclmfDNGfa/6FWDqbnskz3eQLYGa05HWSmgIi7/MLr
VCEeraevPeeiAMG4vytPW4C2npDZF0IVWEZnxU4UFiJyS3AALVmB4O5Pn1Yy
/0BX2VAYNU+BMtbmlKi+Yjw4X35KVqcAm8cfslaUws6RSduoVGD6oaeJHVEO
Iw+9oQhDJfoPOBr4Hr+NOv/QaA1Nie0DcQVnLCsxQ+NGzd6mRK537PTy8ru4
y5Gm9LOVEDIZ21jxVdCmfLKNTVdC9MFpw16HaogMf5TVVSpRlR/5NtD8L9B5
rn7RUiWuDkre/GpcA/cX4563JpXoYZRY2Ghr0Zj2LriWqkKzfYfHBK8O7QZX
Bw9AhVrFRXF7+mPcO/Pelb1Hhedf7rZ4lVsP0yMRN9y5KuxxP8pIkzRgZNUd
/p83VWikisxbh57A288xU9WswruqPXd61j3FsUTsPDKowt8ZNxJG0ppAD/8q
W2CixhhpEnW95RlC69f++/u3agwfonhI3CQwJindqwPVqIkKb/QRPseVuekc
s3g1+Elz1cHGLbgiYKxuyVJjtGYqgVH4AhaTJeHWD9RIThwrplm0wbzJt9pD
poZ6iUv2xFQbckLqL3+cUaNv6fpiSddLjPa32i6y0SCGVK364m47ngwbtQ4x
NciRe7CqKzqwstp0Jnq/Bn5ju20eFnWib9xz2+1zGlytsd9pU9sFvjPFd0ep
Bo8jaS2m716h2rmy83yrBqH6/M6qkdcIu3ki8bdRDU5YpSXm0N8gpcdC4GJG
YmuWNJ8W/hanKTuSnFxIHHVqpDvnd2OitoIzEUKCctZqCdWwB6Nr1NqQJBL/
vYos+hghAy/11pxhnfd7PXqCGBksiQQzbjKJITPVKm6cDKz0ea6lv5DoeCqr
W3xChqwR+im9UyR4/C6Wa6YMblXHTIq5JFKmLw00NcuQ6rHI4eNFEiu+dhrt
+YaARbbULYNPQtPrz/Z2IVCmFfraXyJR7z/oet+NgPTGd4f90kkMijUNmV4E
HAxCq0WXSWRZHy7ZH06grVm0xSeThHVagyUzk0CELTtEqfNjl8PPGvMITB5f
F5OYReK8l7lkq4iAraOEL8wmobYUt/lXEIjnD3eNXyNhv71gLOE5gfnv778/
l0tCat0QMqedgABnJq3ySPz8Q4F5hpTAs38oVG8BCfOzC/LLNQR2ecnohM6O
8VuiNw8Q0AqLPDj5JIKCii92jRBInTrkP+86if6gDOMDk7q/ARsiBJ/dEEDO
zBD4H50NcDs=
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwVz3k41AkAxvGSo0NKjZTMOnZpJ5pl21HKetWOKYqVIw/anp4oZBupQcV2
mZjtmGhrHTGaTMwuOUpJG4kk04ocNSXzm/MXHseOI8smO/3xPt/n8+drszfW
f5/erFmzfHT73Nu9TF3kOGq3MKXX1sld6S1dd1bnjQcbXu7LXYglt2IOzp8t
R9wmblhfHhVxcZelFD05xMk9dTuEa+A0RZTS9OVAYMKHQPH3KFuQFBYwVw62
Ib8g6Z4PSugVlYWL5bh0bZQz3v4TijjUSB8bOSQs/Y44YzaWcqx7Iz3lUKrD
FSGdJ2GwfnyAGimHUayyiTGHhxdT4eLVPDkWM8X69BXpMHGePqlfIodeZZvW
sPQKOh2iuo+1yEFKrOwclmfDNGfa/6FWDqbnskz3eQLYGa05HWSmgIi7/MLr
VCEeraevPeeiAMG4vytPW4C2npDZF0IVWEZnxU4UFiJyS3AALVmB4O5Pn1Yy
/0BX2VAYNU+BMtbmlKi+Yjw4X35KVqcAm8cfslaUws6RSduoVGD6oaeJHVEO
Iw+9oQhDJfoPOBr4Hr+NOv/QaA1Nie0DcQVnLCsxQ+NGzd6mRK537PTy8ru4
y5Gm9LOVEDIZ21jxVdCmfLKNTVdC9MFpw16HaogMf5TVVSpRlR/5NtD8L9B5
rn7RUiWuDkre/GpcA/cX4563JpXoYZRY2Ghr0Zj2LriWqkKzfYfHBK8O7QZX
Bw9AhVrFRXF7+mPcO/Pelb1Hhedf7rZ4lVsP0yMRN9y5KuxxP8pIkzRgZNUd
/p83VWikisxbh57A288xU9WswruqPXd61j3FsUTsPDKowt8ZNxJG0ppAD/8q
W2CixhhpEnW95RlC69f++/u3agwfonhI3CQwJindqwPVqIkKb/QRPseVuekc
s3g1+Elz1cHGLbgiYKxuyVJjtGYqgVH4AhaTJeHWD9RIThwrplm0wbzJt9pD
poZ6iUv2xFQbckLqL3+cUaNv6fpiSddLjPa32i6y0SCGVK364m47ngwbtQ4x
NciRe7CqKzqwstp0Jnq/Bn5ju20eFnWib9xz2+1zGlytsd9pU9sFvjPFd0ep
Bo8jaS2m716h2rmy83yrBqH6/M6qkdcIu3ki8bdRDU5YpSXm0N8gpcdC4GJG
YmuWNJ8W/hanKTuSnFxIHHVqpDvnd2OitoIzEUKCctZqCdWwB6Nr1NqQJBL/
vYos+hghAy/11pxhnfd7PXqCGBksiQQzbjKJITPVKm6cDKz0ea6lv5DoeCqr
W3xChqwR+im9UyR4/C6Wa6YMblXHTIq5JFKmLw00NcuQ6rHI4eNFEiu+dhrt
+YaARbbULYNPQtPrz/Z2IVCmFfraXyJR7z/oet+NgPTGd4f90kkMijUNmV4E
HAxCq0WXSWRZHy7ZH06grVm0xSeThHVagyUzk0CELTtEqfNjl8PPGvMITB5f
F5OYReK8l7lkq4iAraOEL8wmobYUt/lXEIjnD3eNXyNhv71gLOE5gfnv778/
l0tCat0QMqedgABnJq3ySPz8Q4F5hpTAs38oVG8BCfOzC/LLNQR2ecnohM6O
8VuiNw8Q0AqLPDj5JIKCii92jRBInTrkP+86if6gDOMDk7q/ARsiBJ/dEEDO
zBD4H50NcDs=
                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
                Rational[1, 2], 2^Rational[-1, 2]}, {0., 0.4999999760903494}},
              "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0.5000000000000011, 0}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
               Rational[1, 2], 2^Rational[-1, 2]}, {0., 0.4999999760903494}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.5000000000000011, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwVz3k41AkAxvGSo0NKjZTMOnZpJ5pl21HKetWOKYqVIw/anp4oZBupQcV2
mZjtmGhrHTGaTMwuOUpJG4kk04ocNSXzm/MXHseOI8smO/3xPt/n8+drszfW
f5/erFmzfHT73Nu9TF3kOGq3MKXX1sld6S1dd1bnjQcbXu7LXYglt2IOzp8t
R9wmblhfHhVxcZelFD05xMk9dTuEa+A0RZTS9OVAYMKHQPH3KFuQFBYwVw62
Ib8g6Z4PSugVlYWL5bh0bZQz3v4TijjUSB8bOSQs/Y44YzaWcqx7Iz3lUKrD
FSGdJ2GwfnyAGimHUayyiTGHhxdT4eLVPDkWM8X69BXpMHGePqlfIodeZZvW
sPQKOh2iuo+1yEFKrOwclmfDNGfa/6FWDqbnskz3eQLYGa05HWSmgIi7/MLr
VCEeraevPeeiAMG4vytPW4C2npDZF0IVWEZnxU4UFiJyS3AALVmB4O5Pn1Yy
/0BX2VAYNU+BMtbmlKi+Yjw4X35KVqcAm8cfslaUws6RSduoVGD6oaeJHVEO
Iw+9oQhDJfoPOBr4Hr+NOv/QaA1Nie0DcQVnLCsxQ+NGzd6mRK537PTy8ru4
y5Gm9LOVEDIZ21jxVdCmfLKNTVdC9MFpw16HaogMf5TVVSpRlR/5NtD8L9B5
rn7RUiWuDkre/GpcA/cX4563JpXoYZRY2Ghr0Zj2LriWqkKzfYfHBK8O7QZX
Bw9AhVrFRXF7+mPcO/Pelb1Hhedf7rZ4lVsP0yMRN9y5KuxxP8pIkzRgZNUd
/p83VWikisxbh57A288xU9WswruqPXd61j3FsUTsPDKowt8ZNxJG0ppAD/8q
W2CixhhpEnW95RlC69f++/u3agwfonhI3CQwJindqwPVqIkKb/QRPseVuekc
s3g1+Elz1cHGLbgiYKxuyVJjtGYqgVH4AhaTJeHWD9RIThwrplm0wbzJt9pD
poZ6iUv2xFQbckLqL3+cUaNv6fpiSddLjPa32i6y0SCGVK364m47ngwbtQ4x
NciRe7CqKzqwstp0Jnq/Bn5ju20eFnWib9xz2+1zGlytsd9pU9sFvjPFd0ep
Bo8jaS2m716h2rmy83yrBqH6/M6qkdcIu3ki8bdRDU5YpSXm0N8gpcdC4GJG
YmuWNJ8W/hanKTuSnFxIHHVqpDvnd2OitoIzEUKCctZqCdWwB6Nr1NqQJBL/
vYos+hghAy/11pxhnfd7PXqCGBksiQQzbjKJITPVKm6cDKz0ea6lv5DoeCqr
W3xChqwR+im9UyR4/C6Wa6YMblXHTIq5JFKmLw00NcuQ6rHI4eNFEiu+dhrt
+YaARbbULYNPQtPrz/Z2IVCmFfraXyJR7z/oet+NgPTGd4f90kkMijUNmV4E
HAxCq0WXSWRZHy7ZH06grVm0xSeThHVagyUzk0CELTtEqfNjl8PPGvMITB5f
F5OYReK8l7lkq4iAraOEL8wmobYUt/lXEIjnD3eNXyNhv71gLOE5gfnv778/
l0tCat0QMqedgABnJq3ySPz8Q4F5hpTAs38oVG8BCfOzC/LLNQR2ecnohM6O
8VuiNw8Q0AqLPDj5JIKCii92jRBInTrkP+86if6gDOMDk7q/ARsiBJ/dEEDO
zBD4H50NcDs=
            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{
            Rational[1, 2], 2^Rational[-1, 2]}, {0., 0.4999999760903494}}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0.5000000000000011, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{0.5000000000000011, 0},
    DisplayFunction->Identity,
    Frame->{{False, False}, {False, False}},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->NCache[{{
        Rational[1, 2], 2^Rational[-1, 2]}, {0., 0.4999999760903494}}, {{0.5, 
      0.7071067811865475}, {0., 0.4999999760903494}}],
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
           Opacity[1.], LineBox[CompressedData["
1:eJwV1Ps31AkcxnG3ctkm41JTpNWsWVqXpsad+mhDCRtJZUWlJDbRplaHdd32
ELmmTKywGVsZZBp2Ih/RIkWhUqT5zu17RBY1Kbfs7A/PeZ/XP/CsC4naHaqi
pKTkrdj/NfBzPFpSSuJomx+5uCiE0UmO1WqFz3MrAoxmhXA3S28m/xqJmWMz
Iie5EAK73l1MLyEx7FYlM35ECMVbrzXEFJO4uJ6Kmr1CMGKqfeVZSOK2Aurx
/eVCMKb03P6UTeK0ZohVq5sQGB2HF30SSdzICZIIst+AoCM4wTaQxG6PzL5x
3WHoUL1wLsmBxOqRBUM+DsEXF8Pm06tItKB9ZBcmD0KzVgrJlstw+4qzUz12
r+CzNi3DpF+GEo0xKNR5CY1lyXriahn68qmCeuIFVFrvlu3IkOEew4772Poc
KKq+LP0IGR7ip2Z4tD2D+SBGqK67DNn20/vHBf0QKjfVO2Miw2TnN9vzH/fB
p4wcrWRVGerk3fD5erwXdGt7ZCiU4tM8cdGvar1Qqe20+UizFP3TTbOtrJ/C
P3PxsQ5XpbiZDBiW1vfAsrcmC3+flaJ5OLeyY203dOvMLRT7S5H/kt86XfsI
aB0cMW+jFCWz+fpZrC4YakjatoEqRdmSxCjP4U4ws2GmDY9J0JZGvVEd2wEl
PLeVNp0S5KpMuXmZtUNWZLrxFEeCuey9vpazD0D9TvlyIkWCKWuET9qb22DW
ZjSWdViCZtdjMqz/bIWVgisWTBcJqoY4Fn++fB8aOw0eHFwjwS7H1MGTCS0w
qPd44MOsGLUb29jL1BBSxnY/uftCjE5Lqx7GyZvA7wFQzXliNFhMqj+n3Agl
L3/sXswVY778pr+NiwB+Pud5Uv2kGHes+6ZUFN4ALf4RGae9xLhL3zlAvZUP
9qyJqTRzMVZkdZ23YN4B+z88nHvVxVikwfJ/eKEO6r7vU0kgRcinJ9U+X34b
+DFMblCrCBmazatTlWtgk7ipv6xUhPvevqbNb6qCVz4127ITRRhWKOBMp90A
Da9frtQEinBs5iJ95z0O3E6JDLN2FCHnrDPN0O46SNwcDN+tEKF4gP6xPLcM
tmj9tMr7PYHTkbwBH6MS0NN6lKvbS2CLg+0c5rPh1GWlCS0ugXevcmfpTy+B
R/DRzrAMAqubGrouJueAp6nVWGQEgV6ndRgH+tLgeXz3FMedQDVelVWtTRK8
ohTFuDII3JvY/pkYiAZXfm9IjQmBZ0yV047kR0PtAQ1fA4VDN5p4TPwQDb/f
OmM5SSewyTm53jUzCqw9fMgiYwI/VAebj4dHQs5vS/Z/MCTwWP4J2yqzcHCf
i3Iq1yUwMLzwRA/vENSVc9ZTFP530uSAgeUhMNo5TIvVIfBLfN/1Sa+DIC/c
KfemEtisZ5f9bFMQlNkyuDMUAlkVVRpeSgEwf2pwra8mgXSpMFNe5gPHV+tQ
mjQIfM3LMS2w3AX9LdvnvlV41PUYO43mDTe1+QPzSwmMq+DHub3bAfu42Tl/
qRFoahG3sILtAq172hP0FGYRE0OfNDeD1fz8iQRVAv2o9574iu1BzTPCY48K
gfXrLhTUXGJC9PtSO1Qm8FqOKObYsBkMsQcY3yk8pj+1IT3PGNy3LtcvUCIw
73hCcFYuFepGXBU3RmAsg5I6Qmdu+Q/gGYUh
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwV1Ps31AkcxnG3ctkm41JTpNWsWVqXpsad+mhDCRtJZUWlJDbRplaHdd32
ELmmTKywGVsZZBp2Ih/RIkWhUqT5zu17RBY1Kbfs7A/PeZ/XP/CsC4naHaqi
pKTkrdj/NfBzPFpSSuJomx+5uCiE0UmO1WqFz3MrAoxmhXA3S28m/xqJmWMz
Iie5EAK73l1MLyEx7FYlM35ECMVbrzXEFJO4uJ6Kmr1CMGKqfeVZSOK2Aurx
/eVCMKb03P6UTeK0ZohVq5sQGB2HF30SSdzICZIIst+AoCM4wTaQxG6PzL5x
3WHoUL1wLsmBxOqRBUM+DsEXF8Pm06tItKB9ZBcmD0KzVgrJlstw+4qzUz12
r+CzNi3DpF+GEo0xKNR5CY1lyXriahn68qmCeuIFVFrvlu3IkOEew4772Poc
KKq+LP0IGR7ip2Z4tD2D+SBGqK67DNn20/vHBf0QKjfVO2Miw2TnN9vzH/fB
p4wcrWRVGerk3fD5erwXdGt7ZCiU4tM8cdGvar1Qqe20+UizFP3TTbOtrJ/C
P3PxsQ5XpbiZDBiW1vfAsrcmC3+flaJ5OLeyY203dOvMLRT7S5H/kt86XfsI
aB0cMW+jFCWz+fpZrC4YakjatoEqRdmSxCjP4U4ws2GmDY9J0JZGvVEd2wEl
PLeVNp0S5KpMuXmZtUNWZLrxFEeCuey9vpazD0D9TvlyIkWCKWuET9qb22DW
ZjSWdViCZtdjMqz/bIWVgisWTBcJqoY4Fn++fB8aOw0eHFwjwS7H1MGTCS0w
qPd44MOsGLUb29jL1BBSxnY/uftCjE5Lqx7GyZvA7wFQzXliNFhMqj+n3Agl
L3/sXswVY778pr+NiwB+Pud5Uv2kGHes+6ZUFN4ALf4RGae9xLhL3zlAvZUP
9qyJqTRzMVZkdZ23YN4B+z88nHvVxVikwfJ/eKEO6r7vU0kgRcinJ9U+X34b
+DFMblCrCBmazatTlWtgk7ipv6xUhPvevqbNb6qCVz4127ITRRhWKOBMp90A
Da9frtQEinBs5iJ95z0O3E6JDLN2FCHnrDPN0O46SNwcDN+tEKF4gP6xPLcM
tmj9tMr7PYHTkbwBH6MS0NN6lKvbS2CLg+0c5rPh1GWlCS0ugXevcmfpTy+B
R/DRzrAMAqubGrouJueAp6nVWGQEgV6ndRgH+tLgeXz3FMedQDVelVWtTRK8
ohTFuDII3JvY/pkYiAZXfm9IjQmBZ0yV047kR0PtAQ1fA4VDN5p4TPwQDb/f
OmM5SSewyTm53jUzCqw9fMgiYwI/VAebj4dHQs5vS/Z/MCTwWP4J2yqzcHCf
i3Iq1yUwMLzwRA/vENSVc9ZTFP530uSAgeUhMNo5TIvVIfBLfN/1Sa+DIC/c
KfemEtisZ5f9bFMQlNkyuDMUAlkVVRpeSgEwf2pwra8mgXSpMFNe5gPHV+tQ
mjQIfM3LMS2w3AX9LdvnvlV41PUYO43mDTe1+QPzSwmMq+DHub3bAfu42Tl/
qRFoahG3sILtAq172hP0FGYRE0OfNDeD1fz8iQRVAv2o9574iu1BzTPCY48K
gfXrLhTUXGJC9PtSO1Qm8FqOKObYsBkMsQcY3yk8pj+1IT3PGNy3LtcvUCIw
73hCcFYuFepGXBU3RmAsg5I6Qmdu+Q/gGYUh
                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, "PlotRange" -> {{-2^Rational[-1, 2], 
                Rational[-1, 2]}, {0., 0.4999999760903494}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {-0.49568527539194807`, 0}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{-2^Rational[-1, 2], 
               Rational[-1, 2]}, {0., 0.4999999760903494}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {-0.49568527539194807`, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwV1Ps31AkcxnG3ctkm41JTpNWsWVqXpsad+mhDCRtJZUWlJDbRplaHdd32
ELmmTKywGVsZZBp2Ih/RIkWhUqT5zu17RBY1Kbfs7A/PeZ/XP/CsC4naHaqi
pKTkrdj/NfBzPFpSSuJomx+5uCiE0UmO1WqFz3MrAoxmhXA3S28m/xqJmWMz
Iie5EAK73l1MLyEx7FYlM35ECMVbrzXEFJO4uJ6Kmr1CMGKqfeVZSOK2Aurx
/eVCMKb03P6UTeK0ZohVq5sQGB2HF30SSdzICZIIst+AoCM4wTaQxG6PzL5x
3WHoUL1wLsmBxOqRBUM+DsEXF8Pm06tItKB9ZBcmD0KzVgrJlstw+4qzUz12
r+CzNi3DpF+GEo0xKNR5CY1lyXriahn68qmCeuIFVFrvlu3IkOEew4772Poc
KKq+LP0IGR7ip2Z4tD2D+SBGqK67DNn20/vHBf0QKjfVO2Miw2TnN9vzH/fB
p4wcrWRVGerk3fD5erwXdGt7ZCiU4tM8cdGvar1Qqe20+UizFP3TTbOtrJ/C
P3PxsQ5XpbiZDBiW1vfAsrcmC3+flaJ5OLeyY203dOvMLRT7S5H/kt86XfsI
aB0cMW+jFCWz+fpZrC4YakjatoEqRdmSxCjP4U4ws2GmDY9J0JZGvVEd2wEl
PLeVNp0S5KpMuXmZtUNWZLrxFEeCuey9vpazD0D9TvlyIkWCKWuET9qb22DW
ZjSWdViCZtdjMqz/bIWVgisWTBcJqoY4Fn++fB8aOw0eHFwjwS7H1MGTCS0w
qPd44MOsGLUb29jL1BBSxnY/uftCjE5Lqx7GyZvA7wFQzXliNFhMqj+n3Agl
L3/sXswVY778pr+NiwB+Pud5Uv2kGHes+6ZUFN4ALf4RGae9xLhL3zlAvZUP
9qyJqTRzMVZkdZ23YN4B+z88nHvVxVikwfJ/eKEO6r7vU0kgRcinJ9U+X34b
+DFMblCrCBmazatTlWtgk7ipv6xUhPvevqbNb6qCVz4127ITRRhWKOBMp90A
Da9frtQEinBs5iJ95z0O3E6JDLN2FCHnrDPN0O46SNwcDN+tEKF4gP6xPLcM
tmj9tMr7PYHTkbwBH6MS0NN6lKvbS2CLg+0c5rPh1GWlCS0ugXevcmfpTy+B
R/DRzrAMAqubGrouJueAp6nVWGQEgV6ndRgH+tLgeXz3FMedQDVelVWtTRK8
ohTFuDII3JvY/pkYiAZXfm9IjQmBZ0yV047kR0PtAQ1fA4VDN5p4TPwQDb/f
OmM5SSewyTm53jUzCqw9fMgiYwI/VAebj4dHQs5vS/Z/MCTwWP4J2yqzcHCf
i3Iq1yUwMLzwRA/vENSVc9ZTFP530uSAgeUhMNo5TIvVIfBLfN/1Sa+DIC/c
KfemEtisZ5f9bFMQlNkyuDMUAlkVVRpeSgEwf2pwra8mgXSpMFNe5gPHV+tQ
mjQIfM3LMS2w3AX9LdvnvlV41PUYO43mDTe1+QPzSwmMq+DHub3bAfu42Tl/
qRFoahG3sILtAq172hP0FGYRE0OfNDeD1fz8iQRVAv2o9574iu1BzTPCY48K
gfXrLhTUXGJC9PtSO1Qm8FqOKObYsBkMsQcY3yk8pj+1IT3PGNy3LtcvUCIw
73hCcFYuFepGXBU3RmAsg5I6Qmdu+Q/gGYUh
            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{-2^Rational[-1, 2], 
            Rational[-1, 2]}, {0., 0.4999999760903494}}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {-0.49568527539194807`, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{-0.49568527539194807`, 0},
    DisplayFunction->Identity,
    Frame->{{False, False}, {False, False}},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->NCache[{{-2^Rational[-1, 2], 
        Rational[-1, 2]}, {0., 
       0.4999999760903494}}, {{-0.7071067811865475, -0.5}, {0., 
      0.4999999760903494}}],
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}]}], "}"}]], "Output",
 CellChangeTimes->{3.9313297590701942`*^9, 3.931329807076594*^9, 
  3.931333581201458*^9, 3.9314039084420834`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"c91eddef-052f-9046-a24b-8d4b2d06aaa0"]
}, Open  ]],

Cell["\<\
The second condition is also fulfilled. Therefore, this is a perfect fluid \
solution.\
\>", "Text",
 CellChangeTimes->{{3.931329834620262*^9, 3.9313298451129875`*^9}, {
  3.931333766995756*^9, 
  3.931333775321846*^9}},ExpressionUUID->"200439e7-8c7a-1c40-b1d6-\
b86cd817f83a"],

Cell[TextData[{
 "Now that we have checked that our metric is a perfect fluid solution, let \
us determine its Petrov Type by using the ",
 StyleBox["xIdeal",
  FontSlant->"Italic"],
 " function that implements the algorithm in Fig. 1 (actually, we use the \
analog method with the Petrov Matrix since in this case it is faster, see \
https://arxiv.org/abs/2103.06158):"
}], "Text",
 CellChangeTimes->{{3.931331759335284*^9, 3.931331824977211*^9}, {
   3.931407237074936*^9, 3.9314072724682407`*^9}, 3.9314073233290644`*^9, {
   3.931519726483244*^9, 
   3.9315197327402096`*^9}},ExpressionUUID->"5fc730f7-4c9c-0444-923f-\
379fd12f52f3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptV]", "=", 
   RowBox[{
    SqrtBox["2"], "\[ScriptA]", " ", "v"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"PetrovType", "[", 
  RowBox[{"metric", ",", 
   RowBox[{"Verbose", "->", "False"}], ",", 
   RowBox[{"Method", "->", "\"\<PetrovMatrix\>\""}], ",", 
   RowBox[{"\"\<Observer\>\"", "->", "\[ScriptV]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.910346313965946*^9, 3.910346323230034*^9}, {
  3.930892934991476*^9, 3.9308929400683193`*^9}, {3.931406588301279*^9, 
  3.931406627865364*^9}, {3.9314071381668167`*^9, 3.931407144533333*^9}, {
  3.9314077312607727`*^9, 3.9314077890415134`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"f332e23f-b004-2144-a910-43c7b42f7a56"],

Cell[BoxData["\<\"Type I\"\>"], "Output",
 CellChangeTimes->{3.9314072042459126`*^9, 3.931407746682635*^9, 
  3.931407793269638*^9, 3.9315198444228*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"97ba5aa8-ce5b-804a-b0ec-a4c88d764391"]
}, Open  ]],

Cell[TextData[{
 "In this case, we will obtain the connection tensor ",
 StyleBox["H",
  FontSlant->"Italic"],
 " by obtaining the Weyl principal frame as indicated in ",
 ButtonBox["Ferrando J J, Morales J A and S \.13aez J A 2001 Class. Quantum \
Grav. 18 4939",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://iopscience.iop.org/article/10.1088/0264-9381/18/22/315"], 
    None},
  ButtonNote->
   "https://iopscience.iop.org/article/10.1088/0264-9381/18/22/315"],
 " and using Eq. (1). Let us do it step by step."
}], "Text",
 CellChangeTimes->{{3.9314044012908096`*^9, 3.9314045043194904`*^9}, {
  3.9314045343308105`*^9, 3.9314045450184116`*^9}, {3.9314064147514057`*^9, 
  3.9314064276246567`*^9}},ExpressionUUID->"c6bb9081-1b08-cf41-9925-\
9ac1fe3cf8e7"],

Cell["\<\
First, we get the necessary Weyl concomitants to write the characteristic \
equation\
\>", "Text",
 CellChangeTimes->{{3.931407488386572*^9, 3.931407526527151*^9}, {
  3.9314075930368366`*^9, 
  3.9314076222283*^9}},ExpressionUUID->"3ca8738d-c113-ec4c-843a-59c80764d5a5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WeylCD", "=", 
   RowBox[{
    RowBox[{"Weyl", "[", "CD", "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"epsilonmetric", "=", 
   RowBox[{"epsilon", "[", "metric", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WeylDual", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"epsilonmetric", "[", 
        RowBox[{
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "d"}], ",", 
         RowBox[{"-", "e"}], ",", 
         RowBox[{"-", "f"}]}], "]"}], 
       RowBox[{"WeylCD", "[", 
        RowBox[{"e", ",", "f", ",", 
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "c"}], ",", 
        RowBox[{"-", "d"}], ",", 
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalW]", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{"WeylCD", "-", 
       RowBox[{"I", "*", " ", "WeylDual"}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalQ]", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"\[ScriptV]", "[", "a", "]"}], 
       RowBox[{"\[ScriptV]", "[", "c", "]"}], 
       RowBox[{"\[ScriptCapitalW]", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "d"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "b"}], ",", 
        RowBox[{"-", "d"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalQ]2", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalQ]", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}]}], "]"}], 
       RowBox[{"\[ScriptCapitalQ]", "[", 
        RowBox[{"b", ",", 
         RowBox[{"-", "c"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "c"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalQ]3", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalQ]2", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "c"}]}], "]"}], 
       RowBox[{"\[ScriptCapitalQ]", "[", 
        RowBox[{"c", ",", 
         RowBox[{"-", "d"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "d"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aa", "=", 
   RowBox[{
    RowBox[{"\[ScriptCapitalQ]2", "[", 
     RowBox[{
      RowBox[{"-", "a"}], ",", "a"}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bb", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[ScriptCapitalQ]3", "[", 
      RowBox[{
       RowBox[{"-", "a"}], ",", "a"}], "]"}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.920086284358488*^9, 3.9200863127799816`*^9}, {
  3.92045172448234*^9, 3.920451774472925*^9}, {3.92173601424893*^9, 
  3.9217360203007755`*^9}, {3.921736057507588*^9, 3.921736078662848*^9}, {
  3.931407713624161*^9, 3.93140771412624*^9}, {3.931407798089964*^9, 
  3.931407838689327*^9}, {3.931408008739805*^9, 3.931408028253872*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"9d50eec2-e0c8-d94c-9ec1-9fd13d0afcb7"],

Cell["\<\
Next, we solve the characteristic equation to get the self-dual Weyl \
eigenvalues\
\>", "Text",
 CellChangeTimes->{{3.931408122167013*^9, 
  3.9314081410716*^9}},ExpressionUUID->"85b21f14-fa4f-3d40-a311-94b597f716d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["xx", "3"], "-", 
      RowBox[{
       FractionBox["1", "2"], "aa", " ", "xx"}], "-", 
      RowBox[{
       FractionBox["1", "3"], "bb"}]}], "==", "0"}], ",", "xx"}], "]"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.921232974756954*^9, 3.921233013744688*^9}, {
  3.921233615224596*^9, 3.921233617738064*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"ff3bb2ef-db55-5a46-9c99-51ad2f30ab48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"xx", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        InterpretationBox[
         StyleBox["s",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`s,
         Editable->False], "2"], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["s",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`s,
            Editable->False], "2"]}], ")"}], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["a",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[ScriptA],
          Editable->False], "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"xx", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["s",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`s,
          Editable->False], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["s",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`s,
          Editable->False], "4"]}], "-", 
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["s",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`s,
            Editable->False], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["s",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`s,
               Editable->False], "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["s",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`s,
               Editable->False], "2"]}]}], ")"}]}]]}]}], 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["s",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`s,
            Editable->False], "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["a",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[ScriptA],
         Editable->False], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"xx", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["s",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`s,
          Editable->False], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["s",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`s,
          Editable->False], "4"]}], "+", 
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["s",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`s,
            Editable->False], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["s",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`s,
               Editable->False], "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["s",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`s,
               Editable->False], "2"]}]}], ")"}]}]]}]}], 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["s",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`s,
            Editable->False], "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["a",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[ScriptA],
         Editable->False], "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.931408154138752*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"c2f33b30-9085-574e-abde-50c77109de0f"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]1", "=", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["s", "2"], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["s", "2"]}], ")"}], " ", 
      SuperscriptBox["\[ScriptA]", "2"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]2", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s", "4"]}], "-", 
      RowBox[{"3", " ", "I", " ", "s", 
       RowBox[{"(", 
        RowBox[{"1", "-", " ", 
         SuperscriptBox["s", "2"]}], ")"}], " ", 
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{" ", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "2"]}]}]}]]}]}], 
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["s", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox["\[ScriptA]", "2"]}]], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]3", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s", "4"]}], "+", 
      RowBox[{"3", " ", "I", " ", "s", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["s", "2"]}], ")"}], " ", 
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{" ", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "2"]}]}]}]]}]}], 
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["s", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox["\[ScriptA]", "2"]}]], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.921233644777006*^9, 3.921233776077727*^9}, {
  3.9216560414366493`*^9, 3.9216560477817287`*^9}, {3.921826115376423*^9, 
  3.9218261199068947`*^9}, {3.931408164399595*^9, 3.931408246872694*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"5f34cd0e-ec0f-3b4e-8856-a422a76928c3"],

Cell["\<\
Now, for Petrov Type I metrics, we need to build the following projectors\
\>", "Text",
 CellChangeTimes->{{3.931408369498846*^9, 
  3.931408392180786*^9}},ExpressionUUID->"c3ef2b11-88c8-a146-8336-\
d530fc4b09e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"\[ScriptA]", "\[Element]", "Reals"}], "&&", 
    RowBox[{
     RowBox[{"y", "[", "]"}], "\[Element]", "Reals"}], "&&", 
    RowBox[{"s", "\[Element]", "Reals"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9216331797655735`*^9, 3.921633201647303*^9}, 
   3.921895869733826*^9, 3.9314090143252063`*^9},
 CellLabel->
  "In[130]:=",ExpressionUUID->"1271feb6-0eaf-2c4e-8765-c0663624e382"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalW]2", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"\[ScriptCapitalW]", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "i"}], ",", 
         RowBox[{"-", "j"}]}], "]"}], 
       RowBox[{"\[ScriptCapitalW]", "[", 
        RowBox[{"i", ",", "j", ",", 
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "d"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}], ",", 
        RowBox[{"-", "c"}], ",", 
        RowBox[{"-", "d"}]}], "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalP]11", "=", 
   RowBox[{
    RowBox[{"\[ScriptCapitalW]2", "+", 
     RowBox[{"\[Alpha]1", " ", "\[ScriptCapitalW]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Alpha]1", "2"], "-", 
        RowBox[{
         FractionBox["1", "2"], "aa"}]}], ")"}], "\[ScriptCapitalG]"}]}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalP]22", "=", 
   RowBox[{
    RowBox[{"\[ScriptCapitalW]2", "+", 
     RowBox[{"\[Alpha]2", " ", "\[ScriptCapitalW]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Alpha]2", "2"], "-", 
        RowBox[{
         FractionBox["1", "2"], "aa"}]}], ")"}], "\[ScriptCapitalG]"}]}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalP]22unitari", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ScriptCapitalP]22"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        SuperscriptBox["\[Alpha]2", "2"]}], "-", 
       RowBox[{"aa", "/", "2"}]}], ")"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalP]33", "=", 
   RowBox[{
    RowBox[{"\[ScriptCapitalW]2", "+", 
     RowBox[{"\[Alpha]3", " ", "\[ScriptCapitalW]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Alpha]3", "2"], "-", 
        RowBox[{
         FractionBox["1", "2"], "aa"}]}], ")"}], "\[ScriptCapitalG]"}]}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalP]33unitari", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ScriptCapitalP]33"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        SuperscriptBox["\[Alpha]3", "2"]}], "-", 
       RowBox[{"aa", "/", "2"}]}], ")"}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.921290876674553*^9, 3.9212909619258156`*^9}, {
  3.92129104517087*^9, 3.921291048425646*^9}, {3.931408414540073*^9, 
  3.931408474652311*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"393fd472-7850-2645-a63b-c5935a6b5d71"],

Cell[TextData[{
 "Next, we need arbitrary bivectors to project them and get the canonical \
bivectors. We will build them out of the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Omega]", "i"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4bb36de5-d668-294a-9684-64ac475669cd"],
 " basis"
}], "Text",
 CellChangeTimes->{{3.9314087174544697`*^9, 3.931408721206793*^9}, {
  3.931408752774864*^9, 
  3.9314088070177326`*^9}},ExpressionUUID->"66d4a5d7-8a1c-e246-bbf8-\
81f9beb2480d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"\[ScriptA]", "\[Element]", "Reals"}], "&&", 
    RowBox[{
     RowBox[{"y", "[", "]"}], "\[Element]", "Reals"}], "&&", 
    RowBox[{"s", "\[Element]", "Reals"}], "&&", 
    RowBox[{"s", "!=", "0"}], "&&", 
    RowBox[{
     SuperscriptBox["s", "2"], "<", 
     RowBox[{"1", "/", "4"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921723056645924*^9, 3.921723115488468*^9}, {
  3.931409031110737*^9, 3.9314090350332384`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"e3fa09eb-9495-2244-a1ca-0ec1752b2b20"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"w1", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]1", ",", "dt"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]1", ",", "dx"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]1", ",", "dy"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]1", ",", "dz"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"-", "chart"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w2", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]2", ",", "dt"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]2", ",", "dx"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]2", ",", "dy"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]2", ",", "dz"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"-", "chart"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w3", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]3", ",", "dt"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]3", ",", "dx"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]3", ",", "dy"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]3", ",", "dz"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"-", "chart"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w4", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"-", "chart"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X1", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"w4", "[", 
         RowBox[{"-", "a"}], "]"}], 
        RowBox[{"w1", "[", 
         RowBox[{"-", "b"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"w4", "[", 
         RowBox[{"-", "b"}], "]"}], 
        RowBox[{"w1", "[", 
         RowBox[{"-", "a"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X2", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"w2", "[", 
         RowBox[{"-", "a"}], "]"}], 
        RowBox[{"w1", "[", 
         RowBox[{"-", "b"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"w2", "[", 
         RowBox[{"-", "b"}], "]"}], 
        RowBox[{"w1", "[", 
         RowBox[{"-", "a"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Biv1", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalP]11", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "d"}]}], "]"}], 
       RowBox[{"X1", "[", 
        RowBox[{"c", ",", "d"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Biv1", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], 
        RowBox[{"Biv1", "[", 
         RowBox[{
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "b"}]}], "]"}]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Biv1", "[", 
           RowBox[{
            RowBox[{"-", "i"}], ",", 
            RowBox[{"-", "j"}]}], "]"}]}], 
         RowBox[{"Biv1", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}]]], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Biv2", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalP]22unitari", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "d"}]}], "]"}], 
       RowBox[{"X2", "[", 
        RowBox[{"c", ",", "d"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Biv2", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SqrtBox["2"]}], 
        RowBox[{"Biv2", "[", 
         RowBox[{
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "b"}]}], "]"}]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Biv2", "[", 
           RowBox[{
            RowBox[{"-", "i"}], ",", 
            RowBox[{"-", "j"}]}], "]"}]}], 
         RowBox[{"Biv2", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}]]], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Biv3", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalP]33unitari", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "d"}]}], "]"}], 
       RowBox[{"X2", "[", 
        RowBox[{"c", ",", "d"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Biv3", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SqrtBox["2"]}], 
        RowBox[{"Biv3", "[", 
         RowBox[{
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "b"}]}], "]"}]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Biv3", "[", 
           RowBox[{
            RowBox[{"-", "i"}], ",", 
            RowBox[{"-", "j"}]}], "]"}]}], 
         RowBox[{"Biv3", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}]]], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.931408816788372*^9, 3.931408925878637*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"35cf8480-bf23-8042-8075-f3971694de9d"],

Cell["\<\
Finally, we get the real two-forms associated with the canonical bivectors\
\>", "Text",
 CellChangeTimes->{{3.9314091004285145`*^9, 
  3.931409130848589*^9}},ExpressionUUID->"c23e12d7-14fd-a04a-a746-\
30c7443fdd34"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"U11", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      SqrtBox["2"], "2"], 
     RowBox[{"(", 
      RowBox[{"Biv1", "+", 
       RowBox[{"Dagger", "[", "Biv1", "]"}]}], ")"}]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U22", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      SqrtBox["2"], "2"], 
     RowBox[{"(", 
      RowBox[{"Biv2", "+", 
       RowBox[{"Dagger", "[", "Biv2", "]"}]}], ")"}]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U33", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      SqrtBox["2"], "2"], 
     RowBox[{"(", 
      RowBox[{"Biv3", "+", 
       RowBox[{"Dagger", "[", "Biv3", "]"}]}], ")"}]}], "//", 
    "FullSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.921658701311713*^9, 3.92165873036968*^9}, 
   3.921659480924833*^9, {3.931410071132471*^9, 3.9314100761767178`*^9}, {
   3.931410132628704*^9, 
   3.9314101375515614`*^9}},ExpressionUUID->"10f1ee8e-a813-1449-a090-\
a416f3d91480"],

Cell["and the Weyl principal frame as", "Text",
 CellChangeTimes->{{3.931410144460039*^9, 
  3.9314101609233513`*^9}},ExpressionUUID->"25889ffe-0e23-d44f-bedf-\
812b9e4f8ebc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"P0", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"metric", "[", 
          RowBox[{
           RowBox[{"-", "a"}], ",", 
           RowBox[{"-", "b"}]}], "]"}], "-", 
         RowBox[{
          RowBox[{"U11", "[", 
           RowBox[{
            RowBox[{"-", "a"}], ",", 
            RowBox[{"-", "i"}]}], "]"}], 
          RowBox[{"U11", "[", 
           RowBox[{"i", ",", 
            RowBox[{"-", "b"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"U22", "[", 
           RowBox[{
            RowBox[{"-", "a"}], ",", 
            RowBox[{"-", "i"}]}], "]"}], 
          RowBox[{"U22", "[", 
           RowBox[{"i", ",", 
            RowBox[{"-", "b"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"U33", "[", 
           RowBox[{
            RowBox[{"-", "a"}], ",", 
            RowBox[{"-", "i"}]}], "]"}], 
          RowBox[{"U33", "[", 
           RowBox[{"i", ",", 
            RowBox[{"-", "b"}]}], "]"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vv", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"w1", "+", "w4", "+", "w2"}], ")"}], "/", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"2", 
           SuperscriptBox["kk", "2"]}]}]]}], 
       RowBox[{
        SqrtBox["2"], "\[ScriptA]"}]], ")"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e00", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"P0", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "i"}]}], "]"}], 
       RowBox[{"vv", "[", "i", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"-", "a"}], "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e00", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"-", 
        RowBox[{"e00", "[", 
         RowBox[{"-", "a"}], "]"}]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"e00", "[", 
           RowBox[{"-", "i"}], "]"}]}], 
         RowBox[{"e00", "[", "i", "]"}]}]]], ",", 
      RowBox[{"{", 
       RowBox[{"-", "a"}], "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e11", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"U11", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "i"}]}], "]"}], 
       RowBox[{"e00", "[", "i", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"-", "a"}], "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e22", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"U22", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "i"}]}], "]"}], 
       RowBox[{"e00", "[", "i", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"-", "a"}], "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e33", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"U33", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "i"}]}], "]"}], 
       RowBox[{"e00", "[", "i", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"-", "a"}], "}"}]}], "]"}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.921662131398351*^9, 3.921662180875332*^9}, {
   3.9216624781573677`*^9, 3.921662520666864*^9}, 3.921662818977936*^9, 
   3.921746174268388*^9, {3.9314101727771626`*^9, 
   3.931410229241167*^9}},ExpressionUUID->"12de13d9-12d5-ea45-a0e9-\
3fd944c7e55a"],

Cell[TextData[{
 "This computation can actually be performed faster by hand using the \
non-coordinate frame of the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Omega]", "i"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c294f4f1-5411-0b49-bfb9-d807075a2ebc"],
 " and one gets the same result "
}], "Text",
 CellChangeTimes->{{3.9314102336055946`*^9, 
  3.931410319828247*^9}},ExpressionUUID->"c52ba311-13cf-5c46-892e-\
1deae468bb21"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"e0", "=", 
   RowBox[{"\[ScriptA]", 
    SqrtBox["2"], "w1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e1", "=", 
   RowBox[{
    RowBox[{"\[ScriptA]", " ", "w4"}], "+", 
    RowBox[{"\[ScriptA]", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"2", 
        SuperscriptBox["s", "2"]}]}]], "w1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e2", "=", 
   RowBox[{"\[ScriptA]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", "s"}]], "w2"}], "+", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", "s"}]], "w3"}]}], ")"}], "/", 
     SqrtBox["2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e3", "=", 
   RowBox[{"\[ScriptA]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", "s"}]], "w2"}], "-", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", "s"}]], "w3"}]}], ")"}], "/", 
     SqrtBox["2"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.921033776069786*^9, 3.9210338943270435`*^9}, {
  3.921660070109606*^9, 3.921660085056881*^9}, {3.921663621853267*^9, 
  3.921663652591627*^9}, {3.931410347931532*^9, 3.931410356104622*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"df36a362-2525-634f-bc27-69f2e2b4c22d"],

Cell[TextData[{
 "Any way, with this, the connection tensor ",
 StyleBox["H",
  FontSlant->"Italic"],
 " can be obtained as (1):"
}], "Text",
 CellChangeTimes->{{3.9314119083137417`*^9, 
  3.931411939497448*^9}},ExpressionUUID->"6d013d48-b57f-2849-9f30-\
f7a75a325ae8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"CD", "[", "a", "]"}], "[", 
              RowBox[{"e0", "[", "b", "]"}], "]"}], " ", 
             RowBox[{"e0", "[", "c", "]"}]}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"CD", "[", "a", "]"}], "[", 
              RowBox[{"e0", "[", "c", "]"}], "]"}], " ", 
             RowBox[{"e0", "[", "b", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"CD", "[", "a", "]"}], "[", 
             RowBox[{"e1", "[", "b", "]"}], "]"}], " ", 
            RowBox[{"e1", "[", "c", "]"}]}], "-", 
           RowBox[{
            RowBox[{
             RowBox[{"CD", "[", "a", "]"}], "[", 
             RowBox[{"e1", "[", "c", "]"}], "]"}], " ", 
            RowBox[{"e1", "[", "b", "]"}]}]}], ")"}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"CD", "[", "a", "]"}], "[", 
             RowBox[{"e2", "[", "b", "]"}], "]"}], " ", 
            RowBox[{"e2", "[", "c", "]"}]}], "-", 
           RowBox[{
            RowBox[{
             RowBox[{"CD", "[", "a", "]"}], "[", 
             RowBox[{"e2", "[", "c", "]"}], "]"}], " ", 
            RowBox[{"e2", "[", "b", "]"}]}]}], ")"}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"CD", "[", "a", "]"}], "[", 
             RowBox[{"e3", "[", "b", "]"}], "]"}], " ", 
            RowBox[{"e3", "[", "c", "]"}]}], "-", 
           RowBox[{
            RowBox[{
             RowBox[{"CD", "[", "a", "]"}], "[", 
             RowBox[{"e3", "[", "c", "]"}], "]"}], " ", 
            RowBox[{"e3", "[", "b", "]"}]}]}], ")"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9314119694852924`*^9, 3.931412084789917*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"69a39f8b-7cf3-434f-9d8b-84e2852a0e6b"],

Cell[TextData[{
 "Now that we have the connection tensor H, we can apply the algorithm in \
Fig. 4. We start by using the ",
 StyleBox["xIdeal",
  FontSlant->"Italic"],
 " function that computes ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["C", 
    RowBox[{"[", "1", "]"}]], TraditionalForm]],ExpressionUUID->
  "e0e9a763-0e0f-a748-a8f0-a5abe4eb6692"],
 ":"
}], "Text",
 CellChangeTimes->{{3.931331628989598*^9, 
  3.9313317040322895`*^9}},ExpressionUUID->"6ecc0b8a-9bad-7846-8738-\
704758cac039"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C1", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "a"}], "]"}], "[", 
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "d"}]}], "]"}], "]"}], "+", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}], ",", "i"}], "]"}], 
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"-", "i"}], ",", 
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "d"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "c"}], ",", "j"}], "]"}], 
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "j"}], ",", 
         RowBox[{"-", "d"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "d"}], ",", "k"}], "]"}], 
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "k"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}], ",", 
       RowBox[{"-", "c"}], ",", 
       RowBox[{"-", "d"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{3.931331714863884*^9},
 CellLabel->
  "In[161]:=",ExpressionUUID->"f24d09e0-5cd1-9e43-be1c-885394ee2164"],

Cell[BoxData["Zero"], "Output",
 CellChangeTimes->{3.931613322754118*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"dbebedcd-f36d-e04f-93b1-cef931fd8f2f"]
}, Open  ]],

Cell[TextData[{
 "It vanishes, so we have a ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["G", "4"], "/", 
    SubscriptBox["O", "4"]}], TraditionalForm]],ExpressionUUID->
  "ec10e68a-a83d-1940-9898-af22d36f413e"],
 ". We could have also obtained this result by using the xIdeal function that \
gives the dimension of the isometry group of a metric if its associated \
connection tensor is known"
}], "Text",
 CellChangeTimes->{{3.931331946258438*^9, 3.931331982385008*^9}, {
  3.9313320250449677`*^9, 
  3.931332092487004*^9}},ExpressionUUID->"55953e94-9b6b-0b49-804a-\
9623361814b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IsometryGroupDimension", "[", 
  RowBox[{"metric", ",", "H", ",", 
   RowBox[{"Verbose", "->", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.931332108567545*^9, 3.931332113096874*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"d02e97ca-8445-9a42-99e5-295ff86df79e"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(G\\), \\(4\\)]\\)\"\>"], "Print",
 CellChangeTimes->{3.931613327230913*^9},
 CellLabel->
  "During evaluation of \
In[162]:=",ExpressionUUID->"770baede-b4c7-494b-85eb-21632e4a7719"]
}, Open  ]],

Cell[TextData[{
 "Now we need to check the trace of ",
 StyleBox["H",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{
  3.931332018896908*^9},ExpressionUUID->"46f32577-8d91-fc4d-9634-\
b2e9cab16e4d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trH", "=", 
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.916215354699214*^9, 3.91621536488242*^9}, {
  3.931332125644584*^9, 3.931332126929762*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"2ef88019-b582-5444-8ef1-c3c466c3d9fd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9316133327592983`*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"694eca8e-d858-3942-96dc-78cd7c6252ff"]
}, Open  ]],

Cell[TextData[{
 "It vanishes, so the group is unimodular. However, ",
 StyleBox["q",
  FontSlant->"Italic"],
 " is positive but ",
 StyleBox["r",
  FontSlant->"Italic"],
 " is not"
}], "Text",
 CellChangeTimes->{{3.931332160081365*^9, 3.9313321696567383`*^9}, {
  3.931332225863298*^9, 
  3.9313322553407993`*^9}},ExpressionUUID->"2dd3ea61-4974-b844-b3b2-\
5db57e9842b7"],

Cell[CellGroupData[{

Cell[BoxData["r"], "Input",
 CellChangeTimes->{3.931332247694176*^9},
 CellLabel->
  "In[164]:=",ExpressionUUID->"e78047af-5919-cf48-8e2d-de311e3de078"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", "-", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["s",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`s,
      Editable->False], "2"]}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["s",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`s,
       Editable->False], "2"]}], ")"}], " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["a",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[ScriptA],
     Editable->False], "2"]}]]], "Output",
 CellChangeTimes->{3.931613335308304*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"e5c84130-2356-6244-8ab0-bcfbcfbfad2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["q"], "Input",
 CellChangeTimes->{3.931332249032486*^9},
 CellLabel->
  "In[165]:=",ExpressionUUID->"79ef2f80-baf7-bf4c-a9c0-aace5b94ad0e"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "-", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["s",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`s,
      Editable->False], "2"]}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["s",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`s,
       Editable->False], "2"]}], ")"}], " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["a",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[ScriptA],
     Editable->False], "2"]}]]], "Output",
 CellChangeTimes->{3.9316133380911694`*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"49e05ae8-e536-6243-9111-a5f353e3549d"]
}, Open  ]],

Cell["So this is not a spatially-homogeneous solution.", "Text",
 CellChangeTimes->{{3.931332267899351*^9, 3.9313322683681545`*^9}, {
  3.931332409930996*^9, 
  3.931332443629747*^9}},ExpressionUUID->"0b3b8586-18f8-f04f-bd4e-\
9f1e7048e12b"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.9314121883017387`*^9},ExpressionUUID->"369ad15b-2407-2142-8c9c-\
197d8f7e778f"],

Cell[TextData[{
 "Now, let us move to ",
 StyleBox["Class III",
  FontWeight->"Heavy"],
 "."
}], "Text",
 CellChangeTimes->{{3.931235581387581*^9, 3.9312356208925037`*^9}, 
   3.931237767841503*^9, {3.931237801252104*^9, 3.9312378017339897`*^9}, {
   3.931244932585878*^9, 
   3.93124493595013*^9}},ExpressionUUID->"ddf0f5df-0ae8-c544-8816-\
3ccc59416495"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"UnsetCMetric", "[", "metric", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ClearxIdealCache", "[", "\"\<WeylConcomitants\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.917417651864659*^9, 3.917417660724007*^9}, {
   3.917424130537824*^9, 3.9174241443760414`*^9}, {3.917424220717081*^9, 
   3.917424234169323*^9}, 3.931235651694929*^9},
 CellLabel->
  "In[142]:=",ExpressionUUID->"e5c7d440-b476-b348-b6a0-6a9fa83b41df"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"linelement", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "s"}], ")"}], 
     SuperscriptBox["\[Omega]3", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "s"}], ")"}], 
     SuperscriptBox["\[Omega]2", "2"]}], "-", 
    RowBox[{"2", 
     SuperscriptBox["\[Omega]1", "2"]}], "+", 
    SuperscriptBox["dt", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"linelement", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{"linelement", ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["dt", "2"], ",", 
       SuperscriptBox["dx", "2"], ",", 
       SuperscriptBox["dy", "2"], ",", 
       SuperscriptBox["dz", "2"], ",", 
       RowBox[{"dx", " ", "dz"}], ",", 
       RowBox[{"dy", " ", "dz"}]}], "}"}], ",", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metricMatrix", "=", "\[IndentingNewLine]", 
   RowBox[{
    SuperscriptBox["\[ScriptA]", "2"], 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"linelement", ",", 
          SuperscriptBox["dt", "2"]}], "]"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dt", " ", "dx"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dt", " ", "dy"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dt", " ", "dz"}]}], "]"}], "/", "2"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dx", " ", "dt"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"linelement", ",", 
          SuperscriptBox["dx", "2"]}], "]"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dx", " ", "dy"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dx", " ", "dz"}]}], "]"}], "/", "2"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dy", " ", "dt"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dy", " ", "dx"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"linelement", ",", 
          SuperscriptBox["dy", "2"]}], "]"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dy", " ", "dz"}]}], "]"}], "/", "2"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dz", " ", "dt"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dz", " ", "dx"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"linelement", ",", 
           RowBox[{"dz", " ", "dy"}]}], "]"}], "/", "2"}], ",", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"linelement", ",", 
          SuperscriptBox["dz", "2"]}], "]"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metric", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{"metricMatrix", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "chart"}], ",", 
       RowBox[{"-", "chart"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetCMetric", "[", 
   RowBox[{"metric", ",", "chart", ",", 
    RowBox[{"SignatureOfMetric", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "0"}], "}"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9137884864076223`*^9, 3.913788500399915*^9}, {
   3.9137886250324125`*^9, 3.9137886541032763`*^9}, {3.915161998047955*^9, 
   3.915162019941193*^9}, {3.916985219716387*^9, 3.916985257725456*^9}, {
   3.916985319394172*^9, 3.916985350840095*^9}, 3.916991316294529*^9, {
   3.916992150453645*^9, 3.9169921646677*^9}, {3.917416851392014*^9, 
   3.917416864894577*^9}, {3.917417689601429*^9, 3.917417732732632*^9}, {
   3.931235669657568*^9, 3.9312357083165436`*^9}, {3.931235738644102*^9, 
   3.931235805333507*^9}, {3.931237813565775*^9, 3.931237832328211*^9}, {
   3.9313230509326973`*^9, 3.9313230600734386`*^9}, {3.931329882573742*^9, 
   3.93132988682753*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"1581533d-9ae1-2c44-8749-d0b55dc751b5"],

Cell[TextData[{
 "We compute now the Ricci invariants ",
 Cell[BoxData[
  FormBox["q", TraditionalForm]],ExpressionUUID->
  "c2f1bf8f-92dc-b84e-9e53-e1ade015d019"],
 " and ",
 Cell[BoxData[
  FormBox["Q", TraditionalForm]],ExpressionUUID->
  "a0e4ab63-85aa-8742-a616-139051769fc2"],
 " and check the perfect fluid conditions"
}], "Text",
 CellChangeTimes->{{3.931235995716455*^9, 3.931236007296078*^9}, {
  3.93123607657609*^9, 
  3.931236115739742*^9}},ExpressionUUID->"2963c984-1ecc-ac46-b962-\
505fcc1b057c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CD", "=", 
   RowBox[{"CovDOfMetric", "[", "metric", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R", "=", 
   RowBox[{"Ricci", "[", "CD", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"a", ",", 
      RowBox[{"-", "a"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{"R", "-", 
    RowBox[{
     FractionBox["1", "4"], "r", " ", "metric"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2", "=", 
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", "i"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "i"}], ",", 
        RowBox[{"-", "b"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trS2", "=", 
   RowBox[{"S2", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "a"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S3", "=", 
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"S2", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", "i"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"-", "i"}], ",", 
        RowBox[{"-", "b"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trS3", "=", 
   RowBox[{"S3", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "a"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     FractionBox["trS3", "trS2"]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q", "=", 
   RowBox[{"S", "-", 
    RowBox[{
     FractionBox["1", "4"], "q", " ", "metric"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q2", "=", 
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{
        RowBox[{"-", "a"}], ",", "i"}], "]"}], 
      RowBox[{"Q", "[", 
       RowBox[{
        RowBox[{"-", "i"}], ",", 
        RowBox[{"-", "b"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.917417044339543*^9, 3.917417107850323*^9}, {
  3.931236233588457*^9, 3.931236251292193*^9}, {3.931237873880932*^9, 
  3.931237874258396*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"c5abcd32-0520-2d41-bce1-e2ea56b310c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q2", "+", 
   RowBox[{"q", " ", "Q"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{3.931244983870657*^9},
 CellLabel->
  "In[160]:=",ExpressionUUID->"3cfdb4a7-f25e-7440-8648-c507f6f4cc84"],

Cell[BoxData["Zero"], "Output",
 CellChangeTimes->{3.931244985943632*^9, 3.9313231070692635`*^9, 
  3.9313300426785145`*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"83826e96-5ff5-2c42-b574-0ddb33287611"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]1", ",", "dt"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]1", ",", "dx"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]1", ",", "dy"}], "]"}], ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"\[Omega]1", ",", "dz"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"-", "chart"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"q", " ", 
    RowBox[{"Q", "[", 
     RowBox[{
      RowBox[{"-", "i"}], ",", 
      RowBox[{"-", "j"}]}], "]"}], 
    RowBox[{"v", "[", "i", "]"}], 
    RowBox[{"v", "[", "j", "]"}]}], "//", "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.931329549564583*^9, 3.9313295553244877`*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"345216f7-2568-5e41-9ce5-7f5773bbdf54"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["a",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[ScriptA],
     Editable->False], "6"]}]]], "Output",
 CellChangeTimes->{3.931330071408909*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"62bf1009-335e-b442-893b-33ad22a4b78e"]
}, Open  ]],

Cell["Both conditions are fulfilled. ", "Text",
 CellChangeTimes->{{3.931244991369892*^9, 3.9312449987114067`*^9}, {
  3.931330076744232*^9, 3.931330084404806*^9}, {3.931333782816311*^9, 
  3.9313337963358765`*^9}},ExpressionUUID->"cdb35314-b613-9845-9672-\
67a7cd710344"],

Cell[TextData[{
 "Now that we have checked that our metric is a perfect fluid solution, let \
us determine its Petrov Type by using the ",
 StyleBox["xIdeal",
  FontSlant->"Italic"],
 " function that implements the algorithm in Fig. 1:"
}], "Text",
 CellChangeTimes->{{3.9313317593352833`*^9, 
  3.931331824977211*^9}},ExpressionUUID->"e86ae433-d395-c34a-9589-\
151c7e904cb5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PetrovType", "[", 
  RowBox[{"metric", ",", 
   RowBox[{"Verbose", "->", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9313301066714516`*^9, 3.9313301122944927`*^9}, {
  3.931330161569107*^9, 3.931330166162697*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"029616b4-2c8b-7147-a942-f58e8648ec06"],

Cell[BoxData["\<\"Type D\"\>"], "Output",
 CellChangeTimes->{{3.9313301570685425`*^9, 3.931330167165308*^9}},
 CellLabel->
  "Out[164]=",ExpressionUUID->"fa60401d-4f56-c548-be0c-1f3a7a497fb4"]
}, Open  ]],

Cell[TextData[{
 "Since this metric is of Petrov Type D, in order to obtain its connection \
tensor ",
 StyleBox["H",
  FontSlant->"Italic"],
 " we need to follow the algorithm in Fig. 3. Let us do it, step by step, \
explicitly. We start by obtaining ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "85588d25-1078-084d-8d87-31e18f8152ab"],
 ":"
}], "Text",
 CellChangeTimes->{{3.931330499607807*^9, 3.9313305710374336`*^9}, {
  3.931330618578705*^9, 
  3.9313306380989*^9}},ExpressionUUID->"0e40216f-b4d5-2f4b-8ab2-bda62a84820a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"W", "=", 
   RowBox[{"Weyl", "[", "CD", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{"Q", "/", "q"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E1", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "i"}], ",", 
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "j"}]}], "]"}], 
       RowBox[{"P", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E12", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E1", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", "i"}], "]"}], 
       RowBox[{"E1", "[", 
        RowBox[{
         RowBox[{"-", "i"}], ",", 
         RowBox[{"-", "b"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trE12", "=", 
   RowBox[{
    RowBox[{"E12", "[", 
     RowBox[{"a", ",", 
      RowBox[{"-", "a"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E13", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"E12", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", "i"}], "]"}], 
       RowBox[{"E1", "[", 
        RowBox[{
         RowBox[{"-", "i"}], ",", 
         RowBox[{"-", "b"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trE13", "=", 
   RowBox[{
    RowBox[{"E13", "[", 
     RowBox[{"a", ",", 
      RowBox[{"-", "a"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Delta]1", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["trE12", "3"], "-", 
    RowBox[{"6", 
     SuperscriptBox["trE13", "2"]}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.912063405158498*^9, 3.912063585773746*^9}, {
  3.931330663878742*^9, 3.931330673201952*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"ac0975f9-d592-ff4b-9fbf-c42378005517"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.931330681619438*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"00e6863e-f2c5-164b-bee6-baf0ab5bceb2"]
}, Open  ]],

Cell[TextData[{
 "Since it vanishes, now we need to check wether ",
 StyleBox["r",
  FontSlant->"Italic"],
 ", ",
 StyleBox["q",
  FontSlant->"Italic"],
 " and ",
 "\[Psi]",
 " are constants or not:"
}], "Text",
 CellChangeTimes->{{3.9313307217523384`*^9, 
  3.931330752599367*^9}},ExpressionUUID->"3616d7c3-3a4c-b244-a547-\
ec01cd89bf51"],

Cell[CellGroupData[{

Cell[BoxData["r"], "Input",
 CellChangeTimes->{3.9313307737145348`*^9},
 CellLabel->
  "In[173]:=",ExpressionUUID->"8037ee7a-f8b6-5043-9199-28a19092773c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["a",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[ScriptA],
     Editable->False], "2"]]}]], "Output",
 CellChangeTimes->{3.9313307755244617`*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"009bc3aa-e8c8-514b-a725-efd847717b56"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["q"], "Input",
 CellChangeTimes->{3.931330776641197*^9},
 CellLabel->
  "In[174]:=",ExpressionUUID->"c97466d2-26a9-6248-bbad-8aad2277007a"],

Cell[BoxData[
 FractionBox["1", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["a",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[ScriptA],
    Editable->False], "2"]]], "Output",
 CellChangeTimes->{3.9313307770504436`*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"eac9739f-9df3-ac4e-b8d1-815a8d0e2811"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"aa", "=", 
   RowBox[{
    RowBox[{
    "xAct`xIdeal`Private`weylConcomitant", "[", "\"\<TraceWeylSelfDual2\>\"", 
     "]"}], "[", 
    RowBox[{"metric", ",", 
     RowBox[{"Verbose", "->", "False"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bb", "=", 
   RowBox[{
    RowBox[{
    "xAct`xIdeal`Private`weylConcomitant", "[", "\"\<TraceWeylSelfDual3\>\"", 
     "]"}], "[", 
    RowBox[{"metric", ",", 
     RowBox[{"Verbose", "->", "False"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Psi]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "bb"}], "/", "aa"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.917417435505878*^9, 3.9174174592009945`*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"abbe2a97-851d-c54f-9893-bc88566f84a1"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   RowBox[{"6", " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["a",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[ScriptA],
      Editable->False], "2"]}]]}]], "Output",
 CellChangeTimes->{3.9313307995075397`*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"137654f9-be95-0f46-bdab-c285972aaaea"]
}, Open  ]],

Cell[TextData[{
 "The three of them are constant, so now we need to obtain ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d4a12d91-0c1d-4e4e-9f3f-e39afa4a4e5c"],
 ":"
}], "Text",
 CellChangeTimes->{{3.9313308174205933`*^9, 
  3.9313308323431034`*^9}},ExpressionUUID->"2c841373-d586-8c4d-bb16-\
8e79af727792"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalG]", "=", 
   RowBox[{
    RowBox[{
    "xAct`xIdeal`Private`metricConcomitant", "[", "\"\<G2Form\>\"", "]"}], 
    "[", 
    RowBox[{"metric", ",", 
     RowBox[{"Verbose", "->", "False"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalW]", "=", 
   RowBox[{
    RowBox[{
    "xAct`xIdeal`Private`weylConcomitant", "[", "\"\<WeylSelfDual\>\"", "]"}],
     "[", 
    RowBox[{"metric", ",", 
     RowBox[{"Verbose", "->", "False"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", "3"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "\[Psi]"], "\[ScriptCapitalW]"}], "-", 
            "\[ScriptCapitalG]"}], ")"}]}], ")"}], "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "i"}], ",", 
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "j"}]}], "]"}], 
       RowBox[{"P", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v1", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"-", "chart"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e1", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"P1", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", "i"}], "]"}], 
       RowBox[{"v1", "[", 
        RowBox[{"-", "i"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"-", "a"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{
        RowBox[{"epsilon", "[", "metric", "]"}], "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "d"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"CD", "[", "b", "]"}], "[", 
          RowBox[{"P", "[", 
           RowBox[{"c", ",", 
            RowBox[{"-", "i"}]}], "]"}], "]"}], 
         RowBox[{"P", "[", 
          RowBox[{"i", ",", "d"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"-", "a"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"E2", "=", 
  RowBox[{
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Omega]", "[", "i", "]"}], 
       RowBox[{"\[Omega]", "[", 
        RowBox[{"-", "i"}], "]"}], 
       RowBox[{"P1", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"\[Omega]", "[", 
        RowBox[{"-", "a"}], "]"}], 
       RowBox[{"\[Omega]", "[", 
        RowBox[{"-", "b"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}]}], "}"}]}], "]"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.9120636395862675`*^9, 3.91206369389096*^9}, {
  3.912063728441696*^9, 3.91206374521211*^9}, {3.931331105489332*^9, 
  3.931331158485838*^9}, {3.9313312155004387`*^9, 3.9313312375966434`*^9}, {
  3.9313312726726475`*^9, 3.9313313397947197`*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"c1657d3f-3283-7841-b8e0-3a274ce5ca7c"],

Cell[BoxData["Zero"], "Output",
 CellChangeTimes->{3.9313313412838154`*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"1bf5c694-0db7-e347-b942-fcd84c7ce41d"]
}, Open  ]],

Cell[TextData[{
 "It vanishes, so we need to compute ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "\[Sigma]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "01cb5c42-e781-574d-9008-ca1902c6bf4f"],
 ":"
}], "Text",
 CellChangeTimes->{{3.9313313631639385`*^9, 
  3.9313313810756493`*^9}},ExpressionUUID->"72241f00-1a79-9241-96b4-\
9591aaa9a4b6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalSigma]", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"CD", "[", 
           RowBox[{"-", "a"}], "]"}], "[", 
          RowBox[{"P", "[", 
           RowBox[{
            RowBox[{"-", "b"}], ",", 
            RowBox[{"-", "m"}]}], "]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"CD", "[", 
           RowBox[{"-", "b"}], "]"}], "[", 
          RowBox[{"P", "[", 
           RowBox[{
            RowBox[{"-", "a"}], ",", 
            RowBox[{"-", "m"}]}], "]"}], "]"}]}], ")"}], 
       RowBox[{"P", "[", 
        RowBox[{"m", ",", 
         RowBox[{"-", "l"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}], ",", 
        RowBox[{"-", "l"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptX]", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[CapitalSigma]", "[", 
         RowBox[{
          RowBox[{"-", "b"}], ",", 
          RowBox[{"-", "l"}], ",", 
          RowBox[{"-", "m"}]}], "]"}]}], 
       RowBox[{"\[CapitalSigma]", "[", 
        RowBox[{
         RowBox[{"-", "c"}], ",", "l", ",", "m"}], "]"}], 
       RowBox[{"\[CapitalSigma]", "[", 
        RowBox[{"b", ",", "c", ",", "a"}], "]"}]}], ",", 
      RowBox[{"{", "a", "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]2", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[CapitalSigma]", "[", 
         RowBox[{
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "l"}], ",", 
          RowBox[{"-", "m"}]}], "]"}]}], 
       RowBox[{"\[CapitalSigma]", "[", 
        RowBox[{
         RowBox[{"-", "b"}], ",", "l", ",", "m"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]\[Sigma]", "=", 
   RowBox[{
    RowBox[{"\[Sigma]2", "[", 
     RowBox[{"a", ",", 
      RowBox[{"-", "a"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Delta]\[Sigma]", "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Alpha]\[Sigma]", "3"], "-", 
    RowBox[{"6", 
     RowBox[{"\[ScriptX]", "[", "a", "]"}], 
     RowBox[{"\[ScriptX]", "[", 
      RowBox[{"-", "a"}], "]"}]}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.912069402018015*^9, 3.912069464653956*^9}, {
  3.9120699303240576`*^9, 3.912069973825447*^9}, {3.912070102226451*^9, 
  3.912070103928904*^9}, {3.912070211178836*^9, 3.91207048553835*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"c924cd16-a2e3-c84c-987a-14df1a2de612"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   SuperscriptBox[
    InterpretationBox[
     StyleBox["s",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`s,
     Editable->False], "6"], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["s",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`s,
         Editable->False], "2"]}], ")"}], "3"], " ", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["a",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[ScriptA],
      Editable->False], "6"]}]]}]], "Output",
 CellChangeTimes->{3.9313314040472507`*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"e8dee15d-56b4-9740-90f5-cf13839bf2ce"]
}, Open  ]],

Cell[TextData[{
 "It does not vanish, so ",
 Cell[BoxData[
  FormBox[
   RowBox[{"H", "=", 
    SubscriptBox["H", "\[Sigma]"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b5301e8e-7565-bf4e-89a1-c4a6296eaa3d"],
 ":"
}], "Text",
 CellChangeTimes->{{3.9313314412681427`*^9, 
  3.9313314707484074`*^9}},ExpressionUUID->"4846a94d-6755-3641-bfb4-\
bd92b540e14e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"KK", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "\[Delta]\[Sigma]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "\[Alpha]\[Sigma]", "  ", "\[Sigma]2"}], "+", 
       RowBox[{"6", 
        RowBox[{"\[CapitalSigma]", "[", 
         RowBox[{
          RowBox[{"-", "a"}], ",", 
          RowBox[{"-", "b"}], ",", 
          RowBox[{"-", "c"}]}], "]"}], 
        RowBox[{"\[ScriptX]", "[", "c", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        SuperscriptBox["\[Alpha]\[Sigma]", "2"], 
        RowBox[{"(", 
         RowBox[{"metric", "+", "P"}], ")"}]}]}], ")"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"CD", "[", 
         RowBox[{"-", "a"}], "]"}], "[", 
        RowBox[{"\[CapitalSigma]", "[", 
         RowBox[{"b", ",", 
          RowBox[{"-", "c"}], ",", 
          RowBox[{"-", "d"}]}], "]"}], "]"}], 
       RowBox[{"\[CapitalSigma]", "[", 
        RowBox[{"c", ",", "e", ",", 
         RowBox[{"-", "f"}]}], "]"}], 
       RowBox[{"P", "[", 
        RowBox[{"d", ",", "f"}], "]"}], 
       RowBox[{
        RowBox[{"epsilon", "[", "metric", "]"}], "[", 
        RowBox[{
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "e"}], ",", 
         RowBox[{"-", "g"}], ",", 
         RowBox[{"-", "h"}]}], "]"}], 
       RowBox[{"KK", "[", 
        RowBox[{"g", ",", "i"}], "]"}], 
       RowBox[{
        RowBox[{"epsilon", "[", "metric", "]"}], "[", 
        RowBox[{
         RowBox[{"-", "i"}], ",", 
         RowBox[{"-", "j"}], ",", 
         RowBox[{"-", "k"}], ",", 
         RowBox[{"-", "l"}]}], "]"}], 
       RowBox[{"P", "[", 
        RowBox[{"h", ",", "l"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "j"}], ",", 
        RowBox[{"-", "k"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalI]", "=", 
   RowBox[{
    RowBox[{"HeadOfTensor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"CD", "[", 
           RowBox[{"-", "a"}], "]"}], "[", 
          RowBox[{"P", "[", 
           RowBox[{"i", ",", 
            RowBox[{"-", "b"}]}], "]"}], "]"}]}], 
        RowBox[{"P", "[", 
         RowBox[{
          RowBox[{"-", "c"}], ",", 
          RowBox[{"-", "i"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"CD", "[", 
          RowBox[{"-", "a"}], "]"}], "[", 
         RowBox[{"P", "[", 
          RowBox[{"i", ",", 
           RowBox[{"-", "c"}]}], "]"}], "]"}], 
        RowBox[{"P", "[", 
         RowBox[{
          RowBox[{"-", "b"}], ",", 
          RowBox[{"-", "i"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "a"}], ",", 
        RowBox[{"-", "b"}], ",", 
        RowBox[{"-", "c"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{
    RowBox[{"\[ScriptCapitalI]", "-", "J"}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.912071058624603*^9, 3.9120711017949624`*^9}, {
   3.9120711432939663`*^9, 3.912071165228163*^9}, {3.9120712021702595`*^9, 
   3.912071239794093*^9}, {3.912071516730802*^9, 3.9120715641424975`*^9}, {
   3.912071595044758*^9, 3.912071607479974*^9}, {3.912071682544801*^9, 
   3.9120717094023714`*^9}, {3.9120717891976857`*^9, 3.9120721173724427`*^9}, 
   3.912072191980243*^9},
 CellLabel->
  "In[190]:=",ExpressionUUID->"2b3647f8-a732-2144-899d-73eb5bf0dd68"],

Cell[TextData[{
 "Now that we have the connection tensor H, we can apply the algorithm in \
Fig. 4. We start by using the ",
 StyleBox["xIdeal",
  FontSlant->"Italic"],
 " function that computes ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["C", 
    RowBox[{"[", "1", "]"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3b120dee-fd7e-474a-8321-20cf85796d8b"],
 ":"
}], "Text",
 CellChangeTimes->{{3.9313316289895973`*^9, 
  3.9313317040322895`*^9}},ExpressionUUID->"e0a0bd59-bc63-1d42-9387-\
dce0f69c8fc6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C1", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"HeadOfTensor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "a"}], "]"}], "[", 
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "d"}]}], "]"}], "]"}], "+", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "b"}], ",", "i"}], "]"}], 
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"-", "i"}], ",", 
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "d"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "c"}], ",", "j"}], "]"}], 
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "j"}], ",", 
         RowBox[{"-", "d"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "d"}], ",", "k"}], "]"}], 
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"-", "b"}], ",", 
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "k"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "b"}], ",", 
       RowBox[{"-", "c"}], ",", 
       RowBox[{"-", "d"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{3.931331714863884*^9},
 CellLabel->
  "In[194]:=",ExpressionUUID->"e58d8de9-2bd8-bd43-834c-bf3d3f98b34c"],

Cell[BoxData["Zero"], "Output",
 CellChangeTimes->{3.931331715923609*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"82b5f912-163f-8744-bb90-05c8bed57dbe"]
}, Open  ]],

Cell[TextData[{
 "It vanishes, so we have a ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["G", "4"], "/", 
    SubscriptBox["O", "4"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f4955c35-0079-824c-9941-13ef8263bf4c"],
 ". We could have also obtained this result by using the xIdeal function that \
gives the dimension of the isometry group of a metric if its associated \
connection tensor is known"
}], "Text",
 CellChangeTimes->{{3.931331946258438*^9, 3.931331982385008*^9}, {
  3.9313320250449677`*^9, 
  3.9313320924870033`*^9}},ExpressionUUID->"010f4387-3766-e84a-92f5-\
6487d77b7803"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IsometryGroupDimension", "[", 
  RowBox[{"metric", ",", "H", ",", 
   RowBox[{"Verbose", "->", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.931332108567545*^9, 3.931332113096874*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"4d115a63-4e1b-0748-bd5d-f77c60bf602b"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(G\\), \\(4\\)]\\)\"\>"], "Print",
 CellChangeTimes->{3.9313321140019016`*^9},
 CellLabel->
  "During evaluation of \
In[195]:=",ExpressionUUID->"a0443b8c-3a28-da42-902a-4bbde08a650a"]
}, Open  ]],

Cell[TextData[{
 "Now we need to check the trace of ",
 StyleBox["H",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{
  3.931332018896908*^9},ExpressionUUID->"ac18bc05-3391-174d-978a-\
14164f5cdeca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trH", "=", 
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.916215354699214*^9, 3.91621536488242*^9}, {
  3.9313321256445847`*^9, 3.931332126929762*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"2ae7ece6-16f1-8544-ab94-1536f29fff36"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.931332128809065*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"d657b0e4-b774-5441-9549-f3916e493704"]
}, Open  ]],

Cell[TextData[{
 "It vanishes, so the group is unimodular. However, ",
 StyleBox["q",
  FontSlant->"Italic"],
 " is positive but ",
 StyleBox["r",
  FontSlant->"Italic"],
 " is not"
}], "Text",
 CellChangeTimes->{{3.9313321600813656`*^9, 3.9313321696567383`*^9}, {
  3.9313322258632984`*^9, 
  3.9313322553407993`*^9}},ExpressionUUID->"d760368c-5a1d-e84e-8c73-\
70caf05f65ee"],

Cell[CellGroupData[{

Cell[BoxData["r"], "Input",
 CellChangeTimes->{3.9313322476941757`*^9},
 CellLabel->
  "In[197]:=",ExpressionUUID->"e4ed360b-7e89-e944-95fe-7b6fdbde5eeb"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["a",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[ScriptA],
     Editable->False], "2"]]}]], "Output",
 CellChangeTimes->{3.9313322479293213`*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"4a45ee50-a43c-2547-b892-1b3872455da4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["q"], "Input",
 CellChangeTimes->{3.931332249032486*^9},
 CellLabel->
  "In[198]:=",ExpressionUUID->"ec5c3c38-70a2-2147-8484-e7e1721c6597"],

Cell[BoxData[
 FractionBox["1", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox["a",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[ScriptA],
    Editable->False], "2"]]], "Output",
 CellChangeTimes->{3.931332249283926*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"3dc01e27-4123-c646-9bb5-b99aaed51f91"]
}, Open  ]],

Cell["So this is not a spatially-homogeneous solution.", "Text",
 CellChangeTimes->{{3.931332267899351*^9, 3.9313322683681545`*^9}, {
  3.931332409930996*^9, 
  3.9313324436297474`*^9}},ExpressionUUID->"de85e3d6-fbd6-444f-b601-\
78151390fa0b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{675, 557},
WindowMargins->{{Automatic, 9}, {Automatic, 0}},
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"339c9230-17ad-3f43-aa2f-5a513bcf9bee"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 300, 10, 160, "Title",ExpressionUUID->"e02dd226-34fe-1c44-a5b2-72b7700a395a"],
Cell[CellGroupData[{
Cell[905, 36, 173, 3, 67, "Section",ExpressionUUID->"46b6ade2-d081-b34d-99c8-a4e785cfecff"],
Cell[1081, 41, 481, 14, 58, "Text",ExpressionUUID->"b8d43f3d-e222-ca47-9869-0b22d42a2d6a"],
Cell[CellGroupData[{
Cell[1587, 59, 779, 12, 48, "Input",ExpressionUUID->"44bce9c6-8e26-044b-941e-655eafff144c"],
Cell[CellGroupData[{
Cell[2391, 75, 708, 12, 22, "Print",ExpressionUUID->"a6115272-ccb6-e04b-bcee-e513880be3e7"],
Cell[3102, 89, 977, 19, 22, "Print",ExpressionUUID->"50acc545-1b78-114b-9db2-e98ad4bd1013"],
Cell[4082, 110, 729, 12, 22, "Print",ExpressionUUID->"0ff8293e-17a1-1646-8667-de1938d461a3"],
Cell[4814, 124, 686, 11, 22, "Print",ExpressionUUID->"7ff7c160-2ff9-f64c-beb2-431dc1aec85b"],
Cell[5503, 137, 669, 11, 22, "Print",ExpressionUUID->"314a1f4b-bf3d-1b44-a663-952e5f590364"],
Cell[6175, 150, 708, 12, 22, "Print",ExpressionUUID->"af639cfb-c1b3-9945-aa3a-62144f9c2c18"],
Cell[6886, 164, 986, 20, 22, "Print",ExpressionUUID->"e1e2a3a5-cf95-9242-a2bd-8d9da75634be"],
Cell[7875, 186, 729, 12, 22, "Print",ExpressionUUID->"cdb93241-c765-b141-8361-fe5af9070c90"],
Cell[8607, 200, 706, 12, 22, "Print",ExpressionUUID->"aaa037e8-86bf-9c44-9c27-ae6fe27057b3"],
Cell[9316, 214, 975, 19, 22, "Print",ExpressionUUID->"b5debb0f-6d5c-c645-a634-49195b8137ce"],
Cell[10294, 235, 745, 12, 40, "Print",ExpressionUUID->"47bbdfcc-c318-a642-957f-127bb18f86ef"],
Cell[11042, 249, 708, 12, 22, "Print",ExpressionUUID->"41d67461-abb6-1a41-8104-f8d461ce81e4"],
Cell[11753, 263, 979, 19, 22, "Print",ExpressionUUID->"964c7bdf-9149-bf46-9893-3d364e868415"],
Cell[12735, 284, 764, 12, 40, "Print",ExpressionUUID->"fce1dd48-5e61-8242-abc6-bac5e63bb287"],
Cell[13502, 298, 708, 12, 22, "Print",ExpressionUUID->"237db787-bdfd-4f45-93b6-ca6510731062"],
Cell[14213, 312, 863, 14, 58, "Print",ExpressionUUID->"4c246340-fbb7-8741-b503-20402d25f5b2"],
Cell[15079, 328, 708, 12, 22, "Print",ExpressionUUID->"3cdb8f28-3f6a-6442-bd7c-9a3578fb7c07"]
}, Open  ]]
}, Open  ]],
Cell[15814, 344, 502, 9, 81, "Text",ExpressionUUID->"e7472292-11f0-ac4f-960b-dbc404e9033a"],
Cell[16319, 355, 2436, 69, 184, "Input",ExpressionUUID->"01bf89e9-5c27-b446-b0e9-b69bf34269d3"],
Cell[18758, 426, 435, 13, 58, "Text",ExpressionUUID->"768ed5c8-8a11-1b46-b342-f3cf533df4a0"],
Cell[CellGroupData[{
Cell[19218, 443, 322, 6, 28, "Input",ExpressionUUID->"77a75b21-3acb-3445-a943-a211a272787b"],
Cell[19543, 451, 373, 5, 32, "Output",ExpressionUUID->"57a2bbda-1229-9148-9e4f-e7fd4cd68b91"]
}, Open  ]],
Cell[19931, 459, 322, 6, 35, "Text",ExpressionUUID->"ee55af67-2f88-204f-af23-6a1e99ba55b5"],
Cell[20256, 467, 7369, 233, 675, "Input",ExpressionUUID->"12fec1a8-4b72-0f40-a4be-813d95f980ac"],
Cell[27628, 702, 420, 12, 58, "Text",ExpressionUUID->"5d4ebed3-e146-3244-867e-0245491850d0"],
Cell[CellGroupData[{
Cell[28073, 718, 293, 5, 28, "Input",ExpressionUUID->"959cfc4d-1fb1-2c4f-9d8b-7b32f2d7fb4b"],
Cell[28369, 725, 450, 8, 22, "Print",ExpressionUUID->"b2567954-cc1d-204b-9b4a-82c97e0fdaa7"]
}, Open  ]],
Cell[28834, 736, 201, 3, 35, "Text",ExpressionUUID->"d9ffc6c9-d8cd-904f-9681-9f70d0f40f70"],
Cell[CellGroupData[{
Cell[29060, 743, 451, 11, 67, "Input",ExpressionUUID->"061295d1-f144-2e4d-9974-dae7ff9b27e2"],
Cell[29514, 756, 177, 2, 32, "Output",ExpressionUUID->"793cdd85-e7bb-8c48-9ec5-573e4beda975"]
}, Open  ]],
Cell[29706, 761, 169, 3, 35, "Text",ExpressionUUID->"000858c9-335b-444b-97e2-03bc804a99ee"],
Cell[CellGroupData[{
Cell[29900, 768, 419, 10, 48, "Input",ExpressionUUID->"9de6d857-b992-c440-a223-e0373eaf7cc8"],
Cell[30322, 780, 176, 2, 32, "Output",ExpressionUUID->"757f5aac-d49a-5c47-95cd-5aba54465639"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30535, 787, 423, 10, 48, "Input",ExpressionUUID->"80090f82-3fd9-3047-966b-68902e1532e4"],
Cell[30961, 799, 176, 2, 32, "Output",ExpressionUUID->"7e8b87f5-e9f0-de4a-a8fc-1702e4ef7e2e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31174, 806, 1727, 53, 105, "Input",ExpressionUUID->"f3ad12ae-068d-d64d-a32b-fcd349b16288"],
Cell[32904, 861, 1984, 67, 56, "Output",ExpressionUUID->"c510b696-1a6c-b248-90d7-90d1465b7633"]
}, Open  ]],
Cell[34903, 931, 309, 9, 35, "Text",ExpressionUUID->"c50c53a1-73b2-ec43-88a6-d17497fa034b"],
Cell[CellGroupData[{
Cell[35237, 944, 2510, 78, 193, "Input",ExpressionUUID->"4fed7039-6c30-944e-87a8-e91a61252f49"],
Cell[37750, 1024, 324, 4, 32, "Output",ExpressionUUID->"e907e819-70d6-c14b-bada-009e7c45c979"]
}, Open  ]],
Cell[38089, 1031, 447, 12, 35, "Text",ExpressionUUID->"ccbeb1ea-58f4-3a45-99fa-abd7df81142f",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[38573, 1048, 263, 5, 105, "Section",ExpressionUUID->"9e8b56c8-e25b-7d4b-be2e-70d671a74eed"],
Cell[CellGroupData[{
Cell[38861, 1057, 222, 4, 45, "Subsubsection",ExpressionUUID->"6b844cb0-c1dd-df4b-8d2f-7444240ddb16"],
Cell[39086, 1063, 474, 10, 58, "Text",ExpressionUUID->"ae81be80-5192-6343-a328-fbf1eb245642"],
Cell[39563, 1075, 228, 8, 35, "Text",ExpressionUUID->"5bde4fff-74f9-e445-8f78-bb413d9ff74d"],
Cell[39794, 1085, 173, 3, 35, "Text",ExpressionUUID->"42b4c154-0ba2-a044-b71e-df230e5a2790"],
Cell[39970, 1090, 452, 7, 48, "Input",ExpressionUUID->"77598c0e-f643-df41-8dc9-fa8c5ad755fb"],
Cell[40425, 1099, 6239, 176, 430, "Input",ExpressionUUID->"6ba3e203-cc80-0146-a589-b4794bd4d198"],
Cell[46667, 1277, 641, 16, 58, "Text",ExpressionUUID->"b046d520-7584-bf45-a0c2-75aa8ce92f90"],
Cell[47311, 1295, 2967, 100, 294, "Input",ExpressionUUID->"aafbb8c4-fbde-2542-943f-8b802fb2276d"],
Cell[50281, 1397, 206, 3, 35, "Text",ExpressionUUID->"e9eb6ef7-7ddb-6340-8908-6a96c93f0153"],
Cell[CellGroupData[{
Cell[50512, 1404, 638, 18, 48, "Input",ExpressionUUID->"30bd592b-6da6-b845-b584-e10025fb2489"],
Cell[51153, 1424, 4882, 166, 78, "Output",ExpressionUUID->"5c61aa8f-62f3-d646-850f-2fb541575587"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56072, 1595, 3979, 113, 250, "Input",ExpressionUUID->"f2b61aff-e211-7d40-adcb-ed535169d1b7"],
Cell[60054, 1710, 32992, 627, 130, "Output",ExpressionUUID->"4b59c6b9-506b-5f4f-9079-71ef6a7a6b12"]
}, Open  ]],
Cell[93061, 2340, 294, 7, 35, "Text",ExpressionUUID->"9d9f4e96-905b-0347-906f-81fbcfa64b00"],
Cell[93358, 2349, 149, 3, 48, "Input",ExpressionUUID->"64221ee4-f500-164e-8d23-8fe40b674448"],
Cell[93510, 2354, 360, 10, 35, "Text",ExpressionUUID->"b789e20b-adca-0947-aaf1-02d4e78ccedb"],
Cell[93873, 2366, 452, 7, 48, "Input",ExpressionUUID->"8bd2d9bb-1925-a444-b0f7-5d8498dd9c47"],
Cell[94328, 2375, 4970, 130, 325, "Input",ExpressionUUID->"db8c2d1e-2c62-f74a-82c3-34e63fe86d2d"],
Cell[99301, 2507, 579, 16, 35, "Text",ExpressionUUID->"4610b935-14ba-2349-b62c-ceeb7e59ffca"],
Cell[99883, 2525, 2759, 95, 275, "Input",ExpressionUUID->"b8df57de-1159-dd45-bf5d-1c753c0b1811"],
Cell[CellGroupData[{
Cell[102667, 2624, 226, 5, 28, "Input",ExpressionUUID->"69c7c418-e3de-9746-a2b2-6d5ecdd34f4b"],
Cell[102896, 2631, 247, 3, 32, "Output",ExpressionUUID->"4710bb1a-b8ad-e649-8299-2798e9637098"]
}, Open  ]],
Cell[103158, 2637, 176, 3, 35, "Text",ExpressionUUID->"51c7fa39-9b94-2f43-b4a2-1d7650967bb5"],
Cell[CellGroupData[{
Cell[103359, 2644, 1731, 37, 67, "Input",ExpressionUUID->"ec0fd1e4-76b3-8c49-bda8-394eafbf892b"],
Cell[105093, 2683, 267, 4, 32, "Output",ExpressionUUID->"6a44ebcd-887c-3c42-b653-2835851402d5"]
}, Open  ]],
Cell[105375, 2690, 170, 3, 35, "Text",ExpressionUUID->"40632d33-a221-6640-8f5e-fc3cb1607eed"],
Cell[105548, 2695, 771, 19, 48, "Input",ExpressionUUID->"6d72da5f-03b6-0e47-91f4-730aca152aab"],
Cell[106322, 2716, 243, 6, 35, "Text",ExpressionUUID->"f6c33f3c-bd71-f046-a47b-0d6f02d4afbd"],
Cell[CellGroupData[{
Cell[106590, 2726, 1230, 32, 67, "Input",ExpressionUUID->"1a3ccbe6-9c91-8143-afd1-db48ca499fe3"],
Cell[107823, 2760, 419, 6, 32, "Output",ExpressionUUID->"b62e51b3-8afb-154f-ae6d-219fe14fd96d"]
}, Open  ]],
Cell[108257, 2769, 165, 3, 35, "Text",ExpressionUUID->"9571f734-1a1b-794f-b240-e93d19a7b89a"],
Cell[CellGroupData[{
Cell[108447, 2776, 299, 7, 28, "Input",ExpressionUUID->"31c0f298-773d-4346-b6be-ee6452317aea"],
Cell[108749, 2785, 798, 26, 48, "Output",ExpressionUUID->"39a4c956-4168-5f48-8252-988942c3e050"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[109596, 2817, 268, 4, 45, "Subsubsection",ExpressionUUID->"b3b08dba-e2ba-cb42-a9fb-174e7d3d396b"],
Cell[109867, 2823, 506, 9, 58, "Text",ExpressionUUID->"77024b04-b695-eb49-a5a6-8da0aaaf8b14"],
Cell[110376, 2834, 229, 8, 35, "Text",ExpressionUUID->"ef54e7c5-f071-ee4c-bed5-906f3a75f317"],
Cell[110608, 2844, 169, 3, 35, "Text",ExpressionUUID->"06436f6f-a160-8847-ba4d-17df0aaeaea5"],
Cell[110780, 2849, 452, 7, 48, "Input",ExpressionUUID->"28a83c08-ad63-c144-a544-44569a2cf571"],
Cell[111235, 2858, 5233, 139, 335, "Input",ExpressionUUID->"bb74ddc7-f7e1-a247-967e-e774ea4747e9"],
Cell[116471, 2999, 573, 14, 58, "Text",ExpressionUUID->"411ceffd-9875-4d49-ad89-269790126664"],
Cell[CellGroupData[{
Cell[117069, 3017, 3106, 105, 294, "Input",ExpressionUUID->"624b6672-08e8-8d44-ab36-769d0ad06253"],
Cell[120178, 3124, 298, 5, 32, "Output",ExpressionUUID->"4fa6095c-efa9-184b-9397-e2ed25c387e0"]
}, Open  ]],
Cell[120491, 3132, 311, 7, 58, "Text",ExpressionUUID->"d2be4b39-109f-d74e-ba76-bf7ab2838c6e"],
Cell[CellGroupData[{
Cell[120827, 3143, 1001, 28, 67, "Input",ExpressionUUID->"26e5d302-e489-b94d-b862-f51a7214361e"],
Cell[121831, 3173, 991, 34, 57, "Output",ExpressionUUID->"b74550e5-4f0c-8543-9a07-9fd7db189322"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122859, 3212, 1324, 44, 103, "Input",ExpressionUUID->"74ef1595-42be-e04c-b7a6-ed9f95aa0d1f"],
Cell[124186, 3258, 23391, 470, 131, "Output",ExpressionUUID->"c91eddef-052f-9046-a24b-8d4b2d06aaa0"]
}, Open  ]],
Cell[147592, 3731, 287, 7, 35, "Text",ExpressionUUID->"200439e7-8c7a-1c40-b1d6-b86cd817f83a"],
Cell[147882, 3740, 637, 13, 104, "Text",ExpressionUUID->"5fc730f7-4c9c-0444-923f-379fd12f52f3"],
Cell[CellGroupData[{
Cell[148544, 3757, 725, 15, 70, "Input",ExpressionUUID->"f332e23f-b004-2144-a910-43c7b42f7a56"],
Cell[149272, 3774, 235, 4, 32, "Output",ExpressionUUID->"97ba5aa8-ce5b-804a-b0ec-a4c88d764391"]
}, Open  ]],
Cell[149522, 3781, 773, 18, 81, "Text",ExpressionUUID->"c6bb9081-1b08-cf41-9925-9ac1fe3cf8e7"],
Cell[150298, 3801, 281, 6, 35, "Text",ExpressionUUID->"3ca8738d-c113-ec4c-843a-59c80764d5a5"],
Cell[150582, 3809, 3817, 118, 264, "Input",ExpressionUUID->"9d50eec2-e0c8-d94c-9ec1-9fd13d0afcb7"],
Cell[154402, 3929, 228, 5, 35, "Text",ExpressionUUID->"85b21f14-fa4f-3d40-a311-94b597f716d3"],
Cell[CellGroupData[{
Cell[154655, 3938, 519, 15, 45, "Input",ExpressionUUID->"ff3bb2ef-db55-5a46-9c99-51ad2f30ab48"],
Cell[155177, 3955, 5441, 180, 118, "Output",ExpressionUUID->"c2f33b30-9085-574e-abde-50c77109de0f"]
}, Open  ]],
Cell[160633, 4138, 2284, 72, 165, "Input",ExpressionUUID->"5f34cd0e-ec0f-3b4e-8856-a422a76928c3"],
Cell[162920, 4212, 223, 5, 35, "Text",ExpressionUUID->"c3ef2b11-88c8-a146-8336-d530fc4b09e9"],
Cell[163146, 4219, 464, 11, 28, "Input",ExpressionUUID->"1271feb6-0eaf-2c4e-8765-c0663624e382"],
Cell[163613, 4232, 2924, 87, 221, "Input",ExpressionUUID->"393fd472-7850-2645-a63b-c5935a6b5d71"],
Cell[166540, 4321, 507, 13, 58, "Text",ExpressionUUID->"66d4a5d7-8a1c-e246-bbf8-81f9beb2480d"],
Cell[167050, 4336, 589, 15, 28, "Input",ExpressionUUID->"e3fa09eb-9495-2244-a1ca-0ec1752b2b20"],
Cell[167642, 4353, 7260, 238, 456, "Input",ExpressionUUID->"35cf8480-bf23-8042-8075-f3971694de9d"],
Cell[174905, 4593, 226, 5, 35, "Text",ExpressionUUID->"c23e12d7-14fd-a04a-a746-30c7443fdd34"],
Cell[175134, 4600, 1057, 35, 139, "Input",ExpressionUUID->"10f1ee8e-a813-1449-a090-a416f3d91480"],
Cell[176194, 4637, 175, 3, 35, "Text",ExpressionUUID->"25889ffe-0e23-d44f-bedf-812b9e4f8ebc"],
Cell[176372, 4642, 4100, 138, 299, "Input",ExpressionUUID->"12de13d9-12d5-ea45-a0e9-3fd944c7e55a"],
Cell[180475, 4782, 463, 12, 58, "Text",ExpressionUUID->"c52ba311-13cf-5c46-892e-1deae468bb21"],
Cell[180941, 4796, 1342, 45, 110, "Input",ExpressionUUID->"df36a362-2525-634f-bc27-69f2e2b4c22d"],
Cell[182286, 4843, 269, 8, 35, "Text",ExpressionUUID->"6d013d48-b57f-2849-9f30-f7a75a325ae8"],
Cell[182558, 4853, 2370, 66, 143, "Input",ExpressionUUID->"69a39f8b-7cf3-434f-9d8b-84e2852a0e6b"],
Cell[184931, 4921, 500, 15, 58, "Text",ExpressionUUID->"6ecc0b8a-9bad-7846-8738-704758cac039"],
Cell[CellGroupData[{
Cell[185456, 4940, 1596, 52, 105, "Input",ExpressionUUID->"f24d09e0-5cd1-9e43-be1c-885394ee2164"],
Cell[187055, 4994, 156, 3, 32, "Output",ExpressionUUID->"dbebedcd-f36d-e04f-93b1-cef931fd8f2f"]
}, Open  ]],
Cell[187226, 5000, 597, 15, 81, "Text",ExpressionUUID->"55953e94-9b6b-0b49-804a-9623361814b2"],
Cell[CellGroupData[{
Cell[187848, 5019, 297, 6, 28, "Input",ExpressionUUID->"d02e97ca-8445-9a42-99e5-295ff86df79e"],
Cell[188148, 5027, 224, 4, 22, "Print",ExpressionUUID->"770baede-b4c7-494b-85eb-21632e4a7719"]
}, Open  ]],
Cell[188387, 5034, 206, 7, 35, "Text",ExpressionUUID->"46f32577-8d91-fc4d-9634-b2e9cab16e4d"],
Cell[CellGroupData[{
Cell[188618, 5045, 385, 10, 28, "Input",ExpressionUUID->"2ef88019-b582-5444-8ef1-c3c466c3d9fd"],
Cell[189006, 5057, 155, 3, 32, "Output",ExpressionUUID->"694eca8e-d858-3942-96dc-78cd7c6252ff"]
}, Open  ]],
Cell[189176, 5063, 372, 12, 35, "Text",ExpressionUUID->"2dd3ea61-4974-b844-b3b2-5db57e9842b7"],
Cell[CellGroupData[{
Cell[189573, 5079, 152, 3, 28, "Input",ExpressionUUID->"e78047af-5919-cf48-8e2d-de311e3de078"],
Cell[189728, 5084, 842, 31, 56, "Output",ExpressionUUID->"e5c84130-2356-6244-8ab0-bcfbcfbfad2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190607, 5120, 152, 3, 28, "Input",ExpressionUUID->"79ef2f80-baf7-bf4c-a9c0-aace5b94ad0e"],
Cell[190762, 5125, 844, 31, 56, "Output",ExpressionUUID->"49e05ae8-e536-6243-9111-a5f353e3549d"]
}, Open  ]],
Cell[191621, 5159, 241, 4, 35, "Text",ExpressionUUID->"0b3b8586-18f8-f04f-bd4e-9f1e7048e12b"],
Cell[191865, 5165, 149, 3, 48, "Input",ExpressionUUID->"369ad15b-2407-2142-8c9c-197d8f7e778f"],
Cell[192017, 5170, 356, 10, 35, "Text",ExpressionUUID->"ddf0f5df-0ae8-c544-8816-3ccc59416495"],
Cell[192376, 5182, 456, 8, 48, "Input",ExpressionUUID->"e5c7d440-b476-b348-b6a0-6a9fa83b41df"],
Cell[192835, 5192, 5025, 132, 325, "Input",ExpressionUUID->"1581533d-9ae1-2c44-8749-d0b55dc751b5"],
Cell[197863, 5326, 511, 14, 35, "Text",ExpressionUUID->"2963c984-1ecc-ac46-b962-505fcc1b057c"],
Cell[198377, 5342, 2763, 96, 275, "Input",ExpressionUUID->"c5abcd32-0520-2d41-bce1-e2ea56b310c6"],
Cell[CellGroupData[{
Cell[201165, 5442, 230, 6, 28, "Input",ExpressionUUID->"3cfdb4a7-f25e-7440-8648-c507f6f4cc84"],
Cell[201398, 5450, 207, 4, 32, "Output",ExpressionUUID->"83826e96-5ff5-2c42-b574-0ddb33287611"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201642, 5459, 1003, 28, 67, "Input",ExpressionUUID->"345216f7-2568-5e41-9ce5-7f5773bbdf54"],
Cell[202648, 5489, 368, 12, 48, "Output",ExpressionUUID->"62bf1009-335e-b442-893b-33ad22a4b78e"]
}, Open  ]],
Cell[203031, 5504, 272, 4, 35, "Text",ExpressionUUID->"cdb35314-b613-9845-9672-67a7cd710344"],
Cell[203306, 5510, 376, 9, 58, "Text",ExpressionUUID->"e86ae433-d395-c34a-9589-151c7e904cb5"],
Cell[CellGroupData[{
Cell[203707, 5523, 328, 7, 28, "Input",ExpressionUUID->"029616b4-2c8b-7147-a942-f58e8648ec06"],
Cell[204038, 5532, 192, 3, 32, "Output",ExpressionUUID->"fa60401d-4f56-c548-be0c-1f3a7a497fb4"]
}, Open  ]],
Cell[204245, 5538, 613, 16, 81, "Text",ExpressionUUID->"0e40216f-b4d5-2f4b-8ab2-bda62a84820a"],
Cell[CellGroupData[{
Cell[204883, 5558, 2497, 85, 162, "Input",ExpressionUUID->"ac0975f9-d592-ff4b-9fbf-c42378005517"],
Cell[207383, 5645, 153, 3, 32, "Output",ExpressionUUID->"00e6863e-f2c5-164b-bee6-baf0ab5bceb2"]
}, Open  ]],
Cell[207551, 5651, 339, 13, 35, "Text",ExpressionUUID->"3616d7c3-3a4c-b244-a547-ec01cd89bf51"],
Cell[CellGroupData[{
Cell[207915, 5668, 154, 3, 28, "Input",ExpressionUUID->"8037ee7a-f8b6-5043-9199-28a19092773c"],
Cell[208072, 5673, 365, 12, 48, "Output",ExpressionUUID->"009bc3aa-e8c8-514b-a725-efd847717b56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208474, 5690, 152, 3, 28, "Input",ExpressionUUID->"c97466d2-26a9-6248-bbad-8aad2277007a"],
Cell[208629, 5695, 340, 11, 48, "Output",ExpressionUUID->"eac9739f-9df3-ac4e-b8d1-815a8d0e2811"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209006, 5711, 820, 25, 105, "Input",ExpressionUUID->"abbe2a97-851d-c54f-9893-bc88566f84a1"],
Cell[209829, 5738, 396, 13, 48, "Output",ExpressionUUID->"137654f9-be95-0f46-bdab-c285972aaaea"]
}, Open  ]],
Cell[210240, 5754, 386, 11, 35, "Text",ExpressionUUID->"2c841373-d586-8c4d-bb16-8e79af727792"],
Cell[CellGroupData[{
Cell[210651, 5769, 3821, 122, 305, "Input",ExpressionUUID->"c1657d3f-3283-7841-b8e0-3a274ce5ca7c"],
Cell[214475, 5893, 158, 3, 32, "Output",ExpressionUUID->"1bf5c694-0db7-e347-b942-fcd84c7ce41d"]
}, Open  ]],
Cell[214648, 5899, 378, 11, 35, "Text",ExpressionUUID->"72241f00-1a79-9241-96b4-9591aaa9a4b6"],
Cell[CellGroupData[{
Cell[215051, 5914, 2997, 92, 150, "Input",ExpressionUUID->"c924cd16-a2e3-c84c-987a-14df1a2de612"],
Cell[218051, 6008, 852, 31, 57, "Output",ExpressionUUID->"e8dee15d-56b4-9740-90f5-cf13839bf2ce"]
}, Open  ]],
Cell[218918, 6042, 384, 12, 35, "Text",ExpressionUUID->"4846a94d-6755-3641-bfb4-bd92b540e14e"],
Cell[219305, 6056, 3687, 111, 180, "Input",ExpressionUUID->"2b3647f8-a732-2144-899d-73eb5bf0dd68"],
Cell[222995, 6169, 533, 16, 58, "Text",ExpressionUUID->"e0a0bd59-bc63-1d42-9387-dce0f69c8fc6"],
Cell[CellGroupData[{
Cell[223553, 6189, 1596, 52, 105, "Input",ExpressionUUID->"e58d8de9-2bd8-bd43-834c-bf3d3f98b34c"],
Cell[225152, 6243, 156, 3, 32, "Output",ExpressionUUID->"82b5f912-163f-8744-bb90-05c8bed57dbe"]
}, Open  ]],
Cell[225323, 6249, 630, 16, 81, "Text",ExpressionUUID->"010f4387-3766-e84a-92f5-6487d77b7803"],
Cell[CellGroupData[{
Cell[225978, 6269, 297, 6, 28, "Input",ExpressionUUID->"4d115a63-4e1b-0748-bd5d-f77c60bf602b"],
Cell[226278, 6277, 226, 4, 22, "Print",ExpressionUUID->"a0443b8c-3a28-da42-902a-4bbde08a650a"]
}, Open  ]],
Cell[226519, 6284, 206, 7, 35, "Text",ExpressionUUID->"ac18bc05-3391-174d-978a-14164f5cdeca"],
Cell[CellGroupData[{
Cell[226750, 6295, 387, 10, 28, "Input",ExpressionUUID->"2ae7ece6-16f1-8544-ab94-1536f29fff36"],
Cell[227140, 6307, 153, 3, 32, "Output",ExpressionUUID->"d657b0e4-b774-5441-9549-f3916e493704"]
}, Open  ]],
Cell[227308, 6313, 376, 12, 35, "Text",ExpressionUUID->"d760368c-5a1d-e84e-8c73-70caf05f65ee"],
Cell[CellGroupData[{
Cell[227709, 6329, 154, 3, 28, "Input",ExpressionUUID->"e4ed360b-7e89-e944-95fe-7b6fdbde5eeb"],
Cell[227866, 6334, 365, 12, 48, "Output",ExpressionUUID->"4a45ee50-a43c-2547-b892-1b3872455da4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228268, 6351, 152, 3, 28, "Input",ExpressionUUID->"ec5c3c38-70a2-2147-8484-e7e1721c6597"],
Cell[228423, 6356, 338, 11, 48, "Output",ExpressionUUID->"3dc01e27-4123-c646-9bb5-b99aaed51f91"]
}, Open  ]],
Cell[228776, 6370, 243, 4, 35, "Text",ExpressionUUID->"de85e3d6-fbd6-444f-b601-78151390fa0b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


